Backward error analysis for conjugate symplectic methods

The numerical solution of an ordinary differential equation can be interpreted as the exact solution of a nearby modified equation. Investigating the behaviour of numerical solutions by analysing the modified equation is known as backward error analysis. If the original and modified equation share structural properties, then the exact and approximate solution share geometric features such as the existence of conserved quantities. Conjugate symplectic methods preserve a modified symplectic form and a modified Hamiltonian when applied to a Hamiltonian system. We show how a blended version of variational and symplectic techniques can be used to compute modified symplectic and Hamiltonian structures. In contrast to other approaches, our backward error analysis method does not rely on an ansatz but computes the structures systematically, provided that a variational formulation of the method is known. The technique is illustrated on the example of symmetric linear multistep methods with matrix coefficients.

==> experiment0/ModQunatities.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Conservation of modified quantities"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 116,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from odes import *\n",
    "from scipy import integrate"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Problem setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 117,
   "metadata": {},
   "outputs": [],
   "source": [
    "h = 0.1 # discretisation parameter\n",
    "N = 5*int(1e3) # number of steps in time direction\n",
    "m = 5  # number of steps in stencil\n",
    "\n",
    "# matrices in stencil\n",
    "a1 = 0.85 # choose a >= 1/4 for a stable method\n",
    "a2 = 1.25 # choose a >= 1/4 for a stable method\n",
    "A2 = np.zeros((2,2))\n",
    "A2[0,0]=a1\n",
    "A2[1,1]=a2\n",
    "A1 = np.identity(2)-4*A2\n",
    "\n",
    "a = np.zeros((3,3))\n",
    "a[1:,1:]=A1\n",
    "\n",
    "# Jet of potential, starting with primitive\n",
    "UJet = [0]*10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 118,
   "metadata": {},
   "outputs": [],
   "source": [
    "# UJet[0] = [lambda x: 1/2*(-x[0]**2-x[1]**2) , lambda x: -1*x[1], lambda x: -1, lambda x:0, lambda x: 0, lambda x:0 ]\n",
    "# UJet[1] = [lambda x: -1*x[0], lambda x:0, lambda x: 0, lambda x:0, lambda x:0  ]\n",
    "# UJet[2] = [lambda x: -1, lambda x:0, lambda x: 0, lambda x:0 ]\n",
    "# UJet[3] = [lambda x: 0, lambda x:0, lambda x: 0, lambda x:0 ]\n",
    "# UJet[4] = [lambda x: 0, lambda x:0, lambda x: 0, lambda x:0 ]\n",
    "# UJet[5] = [lambda x: 0, lambda x:0, lambda x: 0, lambda x:0 ]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 119,
   "metadata": {},
   "outputs": [],
   "source": [
    "UJet =[ [ \n",
    " lambda x: np.exp(-0.5*x[0]**2 - x[1]**2/2.), \n",
    " lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[1]), \n",
    " lambda x:np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(-1 + x[1]**2), \n",
    " lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[1]*(-3 + x[1]**2)), \n",
    " lambda x:   np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(3 - 6*x[1]**2 + x[1]**4), \n",
    " lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[1]*(15 - 10*x[1]**2 + x[1]**4))], \n",
    "[ lambda x: -(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]), \n",
    " lambda x:np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*x[1], \n",
    " lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(-1 + x[1]**2)), \n",
    " lambda x:    np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*x[1]*(-3 + x[1]**2), \n",
    " lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(3 - 6*x[1]**2 + x[1]**4)), \n",
    " lambda x:     np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*x[1]*(15 - 10*x[1]**2 + x[1]**4)], \n",
    "[ lambda x: np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(-1 + x[0]**2), \n",
    " lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(-1 + x[0]**2)*x[1]), \n",
    " lambda x:np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(-1 + x[0]**2)*(-1 + x[1]**2), \n",
    " lambda x:     -(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(-1 + x[0]**2)*x[1]*(-3 + x[1]**2)), \n",
    " lambda x:np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(-1 + x[0]**2)*(3 - 6*x[1]**2 + x[1]**4), \n",
    " lambda x:         -(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(-1 + x[0]**2)*x[1]*(15 - 10*x[1]**2 + x[1]**4))], \n",
    "[ lambda x: -(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(-3 + x[0]**2)), \n",
    " lambda x:np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(-3 + x[0]**2)*x[1], \n",
    " lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(-3 + x[0]**2)*(-1 + x[1]**2)), \n",
    " lambda x:         np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(-3 + x[0]**2)*x[1]*(-3 + x[1]**2), \n",
    " lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(-3 + x[0]**2)*(3 - 6*x[1]**2 + x[1]**4)), \n",
    " lambda x:         np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(-3 + x[0]**2)*x[1]*(15 - 10*x[1]**2 + x[1]**4)], \n",
    "[ lambda x: np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(3 - 6*x[0]**2 + x[0]**4), \n",
    " lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(3 - 6*x[0]**2 + x[0]**4)*x[1]), \n",
    " lambda x:         np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(3 - 6*x[0]**2 + x[0]**4)*(-1 + x[1]**2), \n",
    " lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(3 - 6*x[0]**2 + x[0]**4)*x[1]*(-3 + x[1]**2)), \n",
    " lambda x:         np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(3 - 6*x[0]**2 + x[0]**4)*(3 - 6*x[1]**2 + x[1]**4), \n",
    " lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(3 - 6*x[0]**2 + x[0]**4)*x[1]*(15 - 10*x[1]**2 + x[1]**4))], \n",
    "[ lambda x: -(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(15 - 10*x[0]**2 + x[0]**4)), \n",
    " lambda x:np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(15 - 10*x[0]**2 + x[0]**4)*x[1], \n",
    " lambda x:         -(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(15 - 10*x[0]**2 + x[0]**4)*(-1 + x[1]**2)), \n",
    " lambda x:np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(15 - 10*x[0]**2 + x[0]**4)*x[1]*(-3 + x[1]**2), \n",
    " lambda x:         -(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(15 - 10*x[0]**2 + x[0]**4)*(3 - 6*x[1]**2 + x[1]**4)), \n",
    " lambda x:         np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(15 - 10*x[0]**2 + x[0]**4)*x[1]*(15 - 10*x[1]**2 + x[1]**4)]]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Compute consistent initial values using a modified ODE\n",
    "0, 1h,2h,...,(m-1)*h"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 120,
   "metadata": {},
   "outputs": [],
   "source": [
    "# integrate ode until (m-1)*h using small Euler steps\n",
    "NN = 200\n",
    "hh=h/NN\n",
    "\n",
    "zz = np.zeros(((m-1)*NN+1,4))\n",
    "zz[0] = [1.,-1.,0.1,-0.2]\n",
    "\n",
    "for j in range(1,(m-1)*NN+1):\n",
    "    # zz[j] = zz[j-1]+hh*ode0(zz[j-1],UJet,a)\n",
    "    # zz[j] = zz[j-1]+hh*ode2(zz[j-1],UJet,a,h)\n",
    "     zz[j] = zz[j-1]+hh*ode4(zz[j-1],UJet,a,h)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 121,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f677b5f52b0>,\n",
       " <matplotlib.lines.Line2D at 0x7f677b5f5070>,\n",
       " <matplotlib.lines.Line2D at 0x7f677b5f5eb0>,\n",
       " <matplotlib.lines.Line2D at 0x7f677b5f5ca0>]"
      ]
     },
     "execution_count": 121,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(np.linspace(0,m-1,(m-1)*NN+1),zz)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Continue solution using functional equation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 122,
   "metadata": {},
   "outputs": [],
   "source": [
    "# initialisation \n",
    "y = np.zeros((N,2))\n",
    "\n",
    "# initialise m-1 previous values consistently\n",
    "for j in range(0,m):\n",
    "    y[j] = zz[j*NN,:2]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 123,
   "metadata": {},
   "outputs": [],
   "source": [
    "# compute values of functional equation\n",
    "for j in range(2,N-2):\n",
    "    \n",
    "    #b = -A2.dot(y[j-2]) - A1.dot(y[j-1]) + 4*y[j]-A1.dot(y[j+1]) + h**2*np.array([UJet[1][0](y[j]),UJet[0][1](y[j])])\n",
    "    b = -A1.dot(y[j+1]+y[j-1]) + 2*A1.dot(y[j])+2*A2.dot(y[j])-A2.dot(y[j-2])+ h**2*np.array([UJet[1][0](y[j]),UJet[0][1](y[j])])\n",
    "    \n",
    "    y[j+2]=np.linalg.solve(A2,b)\n",
    "    \n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 124,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Compare with scipy integrate\n",
    "xi0 = np.linspace(0,(N-1)*h,N)\n",
    "scode=integrate.solve_ivp(lambda t,z: ode0(z,UJet,a),[0,(N-1)*h],zz[0],t_eval=xi0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 125,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f677b1c1490>]"
      ]
     },
     "execution_count": 125,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x360 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot solution\n",
    "\n",
    "fig,axs = plt.subplots(1,4,figsize=(20,5))\n",
    "axs[0].plot(xi0,y,'-')\n",
    "axs[0].set_xlabel(r'$t$')\n",
    "axs[0].set_ylabel(r'$y_i$')\n",
    "axs[1].plot(y[:,0],y[:,1])\n",
    "axs[1].set_xlabel(r'$y_1$')\n",
    "axs[1].set_ylabel(r'$y_2$')\n",
    "\n",
    "axs[2].plot(scode['t'],scode['y'][0],scode['t'],scode['y'][1])\n",
    "axs[3].plot(scode['y'][0],scode['y'][1])\n",
    "\n",
    "#fig.savefig('dynamics.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 141,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(y[:,0],y[:,1])\n",
    "plt.xlabel(r'$y_1$')\n",
    "plt.ylabel(r'$y_2$')\n",
    "fig.savefig('dynamics.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Modified Hamiltonian"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 126,
   "metadata": {},
   "outputs": [],
   "source": [
    "H0, H2, H4 = Hmod(y,UJet,a,h)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 127,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 0, '$t$')"
      ]
     },
     "execution_count": 127,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "xi = xi0[2:-2]\n",
    "\n",
    "# plot\n",
    "plt.plot(xi,H0-H0[0],xi,H2-H2[0],xi,H4-H4[0])\n",
    "plt.xlabel(r'$t$')\n",
    "#plt.savefig('modHam.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 135,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 0, '$t$')"
      ]
     },
     "execution_count": 135,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot\n",
    "plt.plot(xi,H2-H2[0],'C1',xi,H4-H4[0],'C2')\n",
    "plt.xlabel(r'$t$')\n",
    "#plt.savefig('modHam24.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 136,
   "metadata": {},
   "outputs": [],
   "source": [
    "H0sc,_,_ = Hmod(np.transpose(scode['y']),UJet,a,h)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 137,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 0, '$t$')"
      ]
     },
     "execution_count": 137,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot\n",
    "plt.plot(scode['t'][2:-2],H0sc-H0sc[0])\n",
    "plt.xlabel(r'$t$')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 138,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f677ad78970>]"
      ]
     },
     "execution_count": 138,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x360 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig,axs = plt.subplots(1,3,figsize=(10,5))\n",
    "axs[0].plot(xi,H0-H0[0],'C0')\n",
    "axs[1].plot(xi,H2-H2[0],'C1')\n",
    "axs[2].plot(xi,H4-H4[0],'C2')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 131,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 0, '$\\\\xi$')"
      ]
     },
     "execution_count": 131,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYAAAAEKCAYAAAAb7IIBAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAABRoElEQVR4nO29eZxcVZ33//7W3vuW7uwhCQnEJAhCRBAGF1SCInFGcMBnFB0dZkaZGR+XZ3D86fDiGR6H0Wecx3UGxZFBRlAUJzogoiAuSEhYkpC9s5DuTnrfqrtrr/P7497bXelUd93aurvuPe/XK69U3br31qnT997P+S7ne0QphUaj0Wjch2e+G6DRaDSa+UELgEaj0bgULQAajUbjUrQAaDQajUvRAqDRaDQuxTffDciHRYsWqdWrV893MzQajaaieP755/uVUq3Tt1eUAKxevZpdu3bNdzM0Go2mohCRV7Jt1y4gjUajcSlaADQajcalaAHQaDQal6IFQKPRaFyKFgCNRqNxKbYEQES2isghEWkXkduzfB4UkYfMz3eIyGpze4uIPCUiYyLy1WnHBETkHhE5LCIHReTdJflFGo1Go7FFzjRQEfECXwPeCnQCO0Vku1Jqf8ZuHwKGlFLrROQm4G7gj4Eo8Flgs/kvk88AvUqp80TEAzQX/Ws0Go1GYxs7FsClQLtS6phSKg48CGybts824D7z9cPA1SIiSqlxpdRvMYRgOn8KfB5AKZVWSvUX9As0Go1mGtFEih8+30nH4MR8N2VBY0cAlgMdGe87zW1Z91FKJYERoGWmE4pIo/nyf4vICyLyAxFZPMO+t4rILhHZ1dfXZ6O5Go3GzRzuCXP1/32aT/xgN994+uh8N2dBM19BYB+wAnhGKXUx8Hvgi9l2VErdo5TaopTa0tp61kxmjUajOYMfvdBFz2iUFU1VnBzQFsBs2BGALmBlxvsV5ras+4iID2gABmY55wAwAfzIfP8D4GIbbdFoNJpZOTUcYVljFRetbKRjSAvAbNgRgJ3AehFZIyIB4CZg+7R9tgO3mK9vAJ5Us6w1aX72E+CN5qargf0z7a/RaM7msz9+mW/95th8N2PB0TUcYXljFauaq+kaipBK62VvZyKnAJg+/duAx4EDwPeVUvtE5E4Rud7c7V6gRUTagY8Dk6miInIC+GfgAyLSKSIbzY/+FrhDRPYA7wM+UaLfpNE4nu6RKN/d8QoPP985301ZcHQNRVjeVMXK5mqSacXpkch8N2nBYqsaqFLqUeDRads+l/E6Ctw4w7GrZ9j+CnCV3YZqNJopfrrnFEoZAc+JeJLqQEUV9i0biVSannCUZY1VrGyqBqBjMMIK87XmTPRMYM2CZSKeZDSamO9mLEi27z5FwOshrWD/qdH5bs6CoXskilKwwnQBAToVdBa0AGgWLJ/8wW7e86+/J619uGdwvH+cPZ0jfOCK1QDs7hyZ3wYtILqGDXfP8qYqljaG8Ag6EDwLWgA0C5YXTw5zsDvMEwd65rspC4rnjhsJdjdfuool9SH2dg7Pb4MWEF1DhgAsa6zC7/WwrLFKWwCzoAVAsyAZiSQ4PWJMIP/6r44yS1KZ6+gZjQGwrDHEq1c0sEdbAJNYFsDShhAAK5uqOakFYEa0AGgWJEd6wgBcvaGN3R3DvHByeH4btIDoDUdprPYT9Hl59YoGjvWP61iJyanhCItqg4T8XgBWNlfRMaSzgGZCC4BmQXLIFIA/f8O5gJHtojHoHY2xuM4Y4b5qaT0AR3rG5rNJC4auYSMF1GJVczV94RiReGoeW7Vw0QIwz6TTih8+30n/WGy+m7KgONIzRk3Ay0UrGxExsjs0Bj3hGG31QQDaTCEY0NcPYAjAisYpAWirN/pH31/Z0QIwjyil+Pvt+/jED3bz0M6O3Ae4iEPdYc5bUkfA56GlJkjPqBYAi77R6OSDv6U2AMDAeHw+m7QgUEqZZSBCk9saq/yAEVPSnI0WgHnkvmdOcP+zryAC7b3ahM/kcE+Y8xfXAbC4XguARTqt6M2wAJprTAHQI1wm4imiiTStdcHJbY3VRv8MT2gByIaePjiPPHN0gLWtNSxvrNICkEH/WIyB8TjnmQKwpD7EKe0CAmBoIk4yrVhsPuRCfi91QR/9Y9oCGDZH+Y1VgcltjdV+8zPdP9nQFsA80jkUYXVLDee21nK0b0ynOpocNcVwXVstAIsbQtoCMLFSQC3fNhhuIO0CguEJow8azIc+QIN2Ac2KFoB5xKpaeG5bLRPxFN36IQdM+bMtU35xXYjB8TixpM7k6A0b18ji+ik3R0ttULuAgJEJywI4WwC0Cyg7WgDmidFogpFIghVNVZzbWgPoOIDFoCkALaZ/e0mD8bDrHdUPOasPrCAwGP00oF1Aky6gTAsg5PcS8nu0BTADWgDmCWvK+oqm6klXx1EtAMCUAFgBvMWmu0O7gaYsgMxAZ0ttkIFxLY7DE2fHAKz3lntIcyZaAOaJKQGoorU2SF3Ix9G+8Xlu1cJgcDxOXchHwGdcnlMCoB9yveEYDVX+yZmuAItqAwyOx12/8IkV6G3MsACs99oCyI4tARCRrSJySETaReT2LJ8HReQh8/MdIrLa3N4iIk+JyJiIfHWGc28XkZeL+hUVSKdZoXB5UxUiwrmttdoFZDI4Hp9MbwQjCwjQMRIMK6gtY/QPhgsorXD9KHdkIkHQ5zlDHAHqq/w6BjADOQVARLzA14BrgY3AzRmrell8CBhSSq0DvgTcbW6PAp8FPjnDuf8IcOVTr3MoQsjvmfRzr2urpb3PlV1xFkMTZwpAY7WfgM+jXUAYFsDijAwgMFxAMOU6cyvDE4mzRv9gBIW1BZAdOxbApUC7UuqYUioOPAhsm7bPNuA+8/XDwNUiIkqpcaXUbzGE4AxEpBZj+ch/KLj1FUznkLFKkYgAsLyxir5wjGQqPc8tm38GxuI0V08JgIjoyWAmvaOxM/z/MDUb2O1zAYYj8bP8/2AMILQFkB07ArAcyKxT0Gluy7qPuYbwCNCS47z/G/i/wKy1WkXkVhHZJSK7+vr6bDS3MrBSQC2sEe+wHqmcZQGA4QbS9YCMfPbpo9xFpgXg9kDw8ETijAwgi8bqgJ4INgPzEgQWkYuAc5VSj+TaVyl1j1Jqi1JqS2tra/kbN0d0Dk2woulsAXC7Ga+UYmD8bAFoqw/RG3b3Ay6ZSjMWS07mtlu0TJaDcPe1MxJJnDEHwKKhyk80kSaa0PNIpmNHALqAlRnvV5jbsu4jIj6gARiY5ZyXA1tE5ATwW+A8EfmVvSZXPmOxJEMTiTMWqtYCYDARTxFPps8SAO3HhXA0CXCWADRWB/CIrgc0UwzA6q9Rl18/2bAjADuB9SKyRkQCwE3A9mn7bAduMV/fADypZqlroJT6hlJqmVJqNXAlcFgp9cZ8G1+pWL5sa4ITQJPp8x5yuQBYAtg0TQAaTAFwc7kMSwDrQ2c+5LweobkmQL/Lrx3DPZY9BgDavZqNnMXglFJJEbkNeBzwAt9WSu0TkTuBXUqp7cC9wP0i0g4MYogEAOYovx4IiMi7gLcppfaX/JdUEFa6XlPGxWoF8gZdnso3fRawRUOVn1RaMR5PURt0Zw1DSwCmWwAALTXuLgcRTaSIJFJZ+8YKDOtA8NnYupOUUo8Cj07b9rmM11HgxhmOXZ3j3CeAzXba4RSGxo0LMVMArFHKoMv9uLNZAGA8BN0qANayj/XZHnLV/snryo1Y7p2saaDVuiDcTOiZwPPAUBYLIOjzUhv0aQtgFgsApgp+uZHZLID6Kr+r1wXOVgraYqognLvvrWxoAZgHJmuW1Jx5IzfV+HUMYCYLQNd1ZzSSPQgMRlzAChK7EeueytY3DdoCmBEtAPPA0EQcn0eom+bKaK4JMujiES4YMRC/9+y+0ZkcGUHgqrNdYPVVPlf3jTW6z+YCqgv68HpExwCyoAVgHhgy09WsWcAWzdV+Bl0+mWdwLE5TdeCsvtELexi/3e8VqqbVugHDAhiLJ0m7tCDc8CzuMRGhocrvautxJrQAzAPDE/Gs6WpNNQFXB/LAsACmzwEALQBgBIHrQ2cPHADqQj6UgnDMnW6gycVgslgAAPUhn6tdZDOhBWAeGJqI05TlQm2pCbh+ItjQePyM4LhFrWnGu1kARiKJrCNcmMoMcqsbaDgSx+uRGTPEakM+xrQAnIUWgHnAmLGY3QKIJFJE4u6dsj4aTWT1cYsI9SGfqwVgNJLImgIKU5PD3JoJFI4mqQv5slpHYAwgtAVwNloA5oGhiTOrXVpY29ycCmrcyNkfcsZsYPfexLMKgCmabn3IWQIwE7VBv2vdY7OhBWCOUUoZQeCas29ky/ft5lTQ2W7kBpfXA5rVBRRytwsoHE1SG8zeN2DESMZi7uyb2dACMMdEEkaxs2x+brcXhEulFWOxmS2AepcLwGg0Sf0M4jjlAnLnKDccTeSwAHQMIBtaAOaYoQmrDMTZDzlr8tOQS11AY6aJPtNDrqHK79oRrlIqRxDY6DO39k84mjxr7kgmhgWQdHUxwWxoAZhjLPdOtiCwFQNwa133sBnA1C6gs5mIp0il1YwxACv7xa0xAMNynMUCCPlIpBSxpF5xLxMtAHPM8KQFkD3XXcS9NUush9fsQWB3loSerQ4QgM/roSbgdXEWUGLG6waYtA7GdCD4DLQAzDGDk4Xgzr5YPWYes1v9uNbNOZsFYJWEdhu5BADMgnAutJCUMmJHtTksAHCvhTQTWgDmmKmaJWdbAODuol5TLqCZLQBw52xg68E+fTGYTOpD7qwIGkumSaRUzjRQQAeCp2FLAERkq4gcEpF2Ebk9y+dBEXnI/HyHiKw2t7eIyFMiMiYiX83Yv1pE/ltEDorIPhH5x5L9ogWOVephpinrdSHf5IPQbUy5gGa2AMCdJaHtWQDunOw0ed3MEgSejJHoVNAzyCkAIuIFvgZcC2wEbhaRjdN2+xAwpJRaB3wJuNvcHgU+C3wyy6m/qJTaALwGuEJEri3sJ1QWQxNx6oI+/N7sXV/n4polo7kEwMVlfWerBGpR51ILIJflaHxmxgBcem/NhB0L4FKgXSl1TCkVBx4Etk3bZxtwn/n6YeBqERGl1LhS6rcYQjCJUmpCKfWU+ToOvICx2LzjGYlknwRm4dabGKZu5JncHG52AVmDgtldQL7JNQPchNU3s60UNykAOgh8BnYEYDnQkfG+09yWdR+lVBIYAVrsNEBEGoF3Ar+0s3+lM1suN7jbAghHk/i9QtCX/bJ085oA1oNrtkCnW1cFy5U8AFPioAXgTOY1CCwiPuB7wJeVUsdm2OdWEdklIrv6+vrmtoFlIBxNUJdjyrp7YwBGKt9MBb2sfnNjTZexWJKQ3zOj6xCmEgjcliZr3S86Cyh/7AhAF7Ay4/0Kc1vWfcyHegMwYOPc9wBHlFL/MtMOSql7lFJblFJbWltbbZxyYTMamX3CSp1Lb2KwUdBr8iZ2n0DmqnUDxuAhlVZMuCxN1o57LOjzEvB6tABMw44A7ATWi8gaEQkANwHbp+2zHbjFfH0D8KTK8QQTkX/AEIqP5dXiCiccnbmiIxgXcTKtiCbcN2MxlwB4PUJNwOvKmzjXTFfIWBPAZQJpJwYA5poAOgvoDGbvMQyfvojcBjwOeIFvK6X2icidwC6l1HbgXuB+EWkHBjFEAgAROQHUAwEReRfwNmAU+AxwEHjBNPm/qpT6Vgl/24JkNMdDri5jlFsVOHvpPyeTyz0G7l3YYyyayPmAm6oImmRpw1y0amFgJz4CuiBcNnIKAIBS6lHg0WnbPpfxOgrcOMOxq2c4bXZHr4Oxql3OZqpaAjAaTdJWP1ctWxiEo0lWNVfPuk9dyO/KXO6xWDK3AFgF4VxnASRyxkfAFAAXxo9mQ88EnkPGcuS5w9QozrV+7hyjOLdmSdnrG3fOdp2thHgmtS69dmZDC8AcYo3MZosB1Lk4W8Fa9Hw23Lq031hs9nLHkDnb1V39k8utalEf0hbAdLQAzCGTApAjCyhzX7eQnlwMJref243WUa5iZ3Bm/MhN5FoLwEK7gM5GC8AcYiddza0WwHg8iVKzu8fAnS4gpZSZBmpPAFznAspRCtpCu4DORgvAHGLNYLVTs8SNoziYvW/AnaO4aCJNKq1yWgBVfi8ecd9sVzviCEZFULeJYy60AMwhkxbALAW9agI+RNxnAeSqBGpRF/IzEU+RTLlnnoSV9ZTLzSEiroyR2HEdgnFtxVNpYkl3TZSbDS0Ac8iojaqFHo9Q58Kb2E5FR+Nz99V0sUatuSwAmJpJ7ibsZEhBRj0gl/XPbGgBmEPyGeW6LQhst2/cWNNlcqJTjklyxj7umu06lTxgr2/AXYOHXGgBmENGIwmq/N6cE1bcGOi0kyGV+bmb+mfSArDh565zWarjWDz3YjAWbhw85EILwBwSjiZn9f9buDHV0W4QuM6FE+XCNsodW7itVIadyZUWbnQf5kILwBwyajNdzY0WgG0XUNB9o7h8HnJuCwKH84mPWOXEXdQ/udACMIfkqnZpURfyuTAGkMDrEar8sxfAc+MobioGYO/acdNMYCveYXceQOYxGi0Ac4qdUgfgzkwOK5VvpsVgLNzoArJb7RKM/nGTC8huKejMfdzUP7nQAjCH5GMBuG1RmHz6BqYWkHcD4WiSgNdD0Je7PHht0Eck4Z55EnZdh5n7uMlCyoUWgDlkNDL7YjAWdSE/qbQiknDPhBU7awEABH0e/F5xmQsoYWv0D+5LdbSzHrBF0OfB5xFtAWSgBWCOsOq52KpaWOW+QKfdio5Ts11d5AKyWeoA3JfqOLkesI3+ERFzVTB39I0dbAmAiGwVkUMi0i4it2f5PCgiD5mf7xCR1eb2FhF5SkTGROSr0465RET2msd8WXI5fyucWDJNPJW2HQMAd/m5DXHM3TfgvhiJncVgLOpdFiQfiyYRMUqo2KHOZWmyucgpACLiBb4GXAtsBG4WkY3TdvsQMKSUWgd8Cbjb3B4FPgt8MsupvwH8GbDe/Le1kB9QKdid6ARu9XMnbPUNuO8mtlvqAKZmC7tFAMKxJLUBHx6PvfFjbdDvqvsqF3YsgEuBdqXUMaVUHHgQ2DZtn23Afebrh4GrRUSUUuNKqd9iCMEkIrIUqFdKPWsuHv8fwLuK+B0LntGIVQgu9yjXjbNd7brHwH257nYWg7GYcgG5w3rMRxzBmDGs00CnsCMAy4GOjPed5ras+yilksAI0JLjnJ05zgmAiNwqIrtEZFdfX5+N5i5Mpoqd2UvlyzzG6Shlv54LuK9Wkp3FYCzcNlEun/gIoGMA01jwQWCl1D1KqS1KqS2tra3z3ZyCsVvqwNjHdAFF3HGhTsRTpNLKtgXgtqX98nnIuS4GYLMUtEVt0F3uw1zYEYAuYGXG+xXmtqz7iIgPaAAGcpxzRY5zOoqpGIAOAk8nH3EE963sFM7HAnDZqmDhaIJam9cNaAtgOnYEYCewXkTWiEgAuAnYPm2f7cAt5usbgCfVLLOYlFKngVERuczM/nk/8F95t76CyGfCSk3AWNnJLQ+5fNxj1n5jMXdMlIslU8STadsxAGtVMNdcO3laAG5ca2M2cvacUiopIrcBjwNe4NtKqX0iciewSym1HbgXuF9E2oFBDJEAQEROAPVAQETeBbxNKbUf+AjwHaAKeMz851jyeciJiJnq6A4LYDQPcTT2m5ooV20z/a9SGY8ZkwHtuoCseRJuGeXaXRDeojboM1Kyk2kCvgXvAS87tnpOKfUo8Oi0bZ/LeB0Fbpzh2NUzbN8FbLbb0EpnNJLEk2e+sltGKnZXA7PIDHQ6XQAmJzrl4eZw0zyJfIPAmcUEm32BcjWrYtASOEeEowlqg/bzlY1MF3fcxPm4xzL3c4OFlE+xMwvDReb8vkmm0kQSKdsDB5gSUrfESHKhBWCOyGemK1gWgPNvYshfAOong+TOv4nzqXVj4ZZ5EvlUSbWYtB5dIJB20AIwR4xG7RWCs6jXLqAZcVO9m3yWg7RwS6bL5MChEBeQC64dO2gBmCPsFjuzqAv5XTNKCUet+EjucseQ6QJy/k1cyCjXLWsCFGodZR7rdrQAzBHhaNJ2rRswVwVzyUQwKz5itx6gZSm4wc+dz3rAFrVBd6wKls9ykBa1IS0AmWgBmCNGI/ZWA7NwU657vvERN5U7mFwP2MZaCRZuiR/lsxykRZ2Lrh07aAGYI8LRRN4uoFRaMRF3/qIw+brHLAFwQ5bUWMxYKznkt3+r1gZ9RBNpEg5fFaywDCn3JBDYQQvAHJBO51fsDNyV6RK2uVayhdcjrqnpYuW557NchiWm4w53c+SbPQYQ8nvwesQV7kM7aAGYA8bjSdJqaqUvO7gt1z2fmxhwzapg4TwWg7Fwi4uskCDw5Exph/eNXbQAzAH5Fjsz9nWPmyMcy889Bu6ZKT1WgDi6JUsqHE3gEaP+UT64JUhuBy0Ac0AhpqqbKoLmGwSGqSC508lnOUgLt6wKVoh7DNy3otxsaAGYA/IpBW3hllXBlFIFjXJrXVIsL5/FYCym6t04u3/CecbVLNxULC8XWgDmgHzLHRv7uiMIHE2kSaZVQRaA0/sG8i92Bu6ZKV1I7AjcM1PaDloA5oDiYgAOH8UVII5glspwwU2cb717mMp1d/pDrhDLEdxTK8kOWgDmgNGI6QLKIwuoOuDF6xHHuznyXQvAwi1ZQNoCmJlwLJF334C7ymXnwpYAiMhWETkkIu0icnuWz4Mi8pD5+Q4RWZ3x2afN7YdE5JqM7f9TRPaJyMsi8j0RCZXkFy1ArIdcPjEAK13N6RdquID4CBg3sdMnO1nljmvzmAUMRlaM1yOOD3SORZN5rZNg4ZZy2XbIKQAi4gW+BlwLbARuFpGN03b7EDCklFoHfAm42zx2I8bqYJuArcDXRcQrIsuBvwa2KKU2Y6w0dhMOJRxN4vcKwTxXIKqvcoMAFG4BgLOrOk6uBpZn37hlVbB8F4S3cMtMaTvYeSJdCrQrpY4ppeLAg8C2aftsA+4zXz8MXG2u9bsNeFApFVNKHQfazfOBsRpZlbmIfDVwqrifsnAZjSaoC/nzT1cLOj/TpZD4iLG/890cVjXYfModW7jBehzNczlIC2vw4PSZ0nawIwDLgY6M953mtqz7KKWSwAjQMtOxSqku4IvASeA0MKKU+nkhP6ASyLcSqEVdyOf4iWCFBoEtwXBykLyQUtAWTi8IF0umiCfTBcUA3BIjscO8BIFFpAnDOlgDLANqRORPZtj3VhHZJSK7+vr65rKZJSNsWgD54oZgVaEuoMy1XZ1KIcXOLJzuArLcY4W4gNySJWUHOwLQBazMeL/C3JZ1H9Ol0wAMzHLsW4DjSqk+pVQC+BHw+mxfrpS6Rym1RSm1pbW11UZzFx6jkfxLHYC1KphzR3FgiKMI1OS5uLsbXECTq4EVaAE4+QFn3ReFBIG1BTCFHQHYCawXkTUiEsAI1m6fts924Bbz9Q3Ak8ooZL8duMnMEloDrAeew3D9XCYi1Was4GrgQPE/Z2FiuIAKy1Zw+kU6aqY5ejz5Tud3fqmMycVgCnJzOHtVsGKsIzctKJSLnL2nlEqKyG3A4xjZOt9WSu0TkTuBXUqp7cC9wP0i0g4MYmb0mPt9H9gPJIGPKqVSwA4ReRh4wdz+InBP6X/ewqDQGYt1ZrkDpVTeAeRKoVBxdEPFy2IsgNqgs+NH4cnU6sKDwE6+duxiq/eUUo8Cj07b9rmM11HgxhmOvQu4K8v2vwf+Pp/GViqjBccAfKQVjMdTBY10KoF8F8qxsCbVOdkCsEaohY1ynZ3rXmyAPPMcbkbPBC4zyVSaiXgqr1nAFq5wcxQw0xUg6PMS8nscP8otJD4ChtvIybnuhSwHaeGGOSR20QJQZqYWrcj/Qp0a5Tr3Qi1kLQCL+pB/ssyGEwmbee75xkdgamTs1Fz3YmIA1QEvItoCAC0AZafQNEfjGHdYAIWII0B9lZ8RBwvAaCRBfVVhfeN0P3cx95VbyqzYQQtAmbEeUIVmAYGzVwUrNEAORgDQyRPBCo0dgfPTZMdihZVXsajTAgBoASg7xWQrOH1RGKVUwZPkABqq/IxGnNk3YAh/IdcNZKY6OrN/wtFEQauBWdQ6PEhuFy0AZWaq1EFhM4Ezz+E0Ysk0iZQq3ALQLqAZmXIBObN/jEqghWfG1YX8jhXHfNACUGYmS0EXlAVkuoAcOsqdWiqziCCwQx9wUJx7zA0uoLo8y2RnUhvU6wKDFoCyU4wFYNV1d+oortBKoBaGC8iYKOdERqOJgmJHwKTl4FSBHC3SAqh1yYpyudACUGaKzVZwcjmIYvoGDKvKmijnNNJpxVgsWbALyBKOkQlnCsBYEfERMILA2gLQAlB2RiMJqvxe/N4CsxUcXBCuGOsIMh5yDowDhGNJlCrcPRbweajyex1rARS6HKSF06ul2kULQJkpxo8LxkNOWwDZabDcHE4UgAKXysykvsrn2PhRsUHg2pCPiXiKpENnSttFC0CZKWamKzi7IujkQ65QN4eDBcB6cBeSPGDR4NAsKaWUuRxkcUFgmFpXwK1oASgzo5HC/bhguEecasYPm/7pxmL93A58yBXrHgPnZklZ6cPFuICsayfs8rkAWgDKTDETncDZFsBIJIHPI1QHvAUdb42OnThTejJ9uCgXkDMFoFjXIUzVSnJ7HEALQJkpTQzAeTcxwHAkQUOVv+DZnE6OAVi/SbuAzmZ00joqzrUKzs2SsosWgDJTTC43mBZALEk67bxc95FIgobq4v24zhzllsIF5MwgsCVqjVWBgs9hHetEgcwHWwIgIltF5JCItIvI7Vk+D4rIQ+bnO0RkdcZnnza3HxKRazK2N4rIwyJyUEQOiMjlJflFC4xi6rmAIQBKwXjcgTfyRGJyFF8IPq+H2qDPkTfxaAncHA1VhvXotMHDZIHFIq6dxmrnxo/yIacAiIgX+BpwLbARuFlENk7b7UPAkFJqHfAl4G7z2I0Yy0NuArYCXzfPB/D/gJ8ppTYAF+LANYGjiRTxZLromxic6eceiSQKDgBbOLUg3GgkQXWg8PkjYDwg0wrGHDZ4sNw2xQweLPHQApCbS4F2pdQxpVQceBDYNm2fbcB95uuHgavNxd63AQ8qpWJKqeNAO3CpiDQAV2GsJYxSKq6UGi761ywwJiuBFnGhNpim6tB4vCRtWkgMR+JF3cRgjJCd6QIqLnYEUwFkp8VIrId2MddOXdCHR6Yy0dyKHQFYDnRkvO80t2XdRymVBEaAllmOXQP0Af8uIi+KyLdEpCbbl4vIrSKyS0R29fX12WjuwiFcgmBVk4NN1ZGJBI3Vhftxwcx0cWDfFBs7AueOckshAB6P0FDlZzjivIFVPsxXENgHXAx8Qyn1GmAcOCu2AKCUukcptUUptaW1tXUu21g0k+lqRVQttB6QThuppNKKcBG1biycnOlSbN9Mpsk6zEU2YrrHAgUuBmPRWB1gxGF9ky92erALWJnxfoW5Les+IuIDGoCBWY7tBDqVUjvM7Q9jCIKjKGWwymkjlXA0gVKFTwKzcGqpjJK6gBzmIhuJFJc8YNFQ5Wd4wln3Vb7YEYCdwHoRWSMiAYyg7vZp+2wHbjFf3wA8qYwavduBm8wsoTXAeuA5pVQ30CEi55vHXA3sL/K3LDiGTQFoKiLV0brQnWYBlMKMB2OU60gLIFK8C6jBwS6gUgmA0/omX3IOMZRSSRG5DXgc8ALfVkrtE5E7gV1Kqe0Ywdz7RaQdGMQQCcz9vo/xcE8CH1VKWcU3/gp4wBSVY8AHS/zb5h1rdFFMrnvI76XK73XcSGW4BJkcYORzj8WSJFLpojJmFhqj0WRRk8DAubWSRiaKd4+BYV0f7x8vQYsqF1tXmFLqUeDRads+l/E6Ctw4w7F3AXdl2f4SsCWPtlYcU7Vuigt0Nlb7HWsBNBYhjgBNNVMWUmtdsOh2LQSKXSvZoi7oQ8R5KcQjkQTntFQXfZ5GbQHomcDlZGgiTk0JglUNVX6GHCYAwyVyAU0FyZ1jIU3EUyRSqui+8XiEuqDPeRZAqVxA1QFGowlSDpsolw9aAMpIKdIcAZqqA4w4LAg8GQMo0gJoNvvXSQI5ZIpZMbEjCyemyZYyBqAUjq21ZQctAGVkOJIo2sUBDnUBWfGRoi0A4/ghB1kAk67DEgwenFYSOp5ME0mkSiIAjQ5NsMgHLQBlZGgiTlMJbuLGav+ky8QpjJhLZQZ9hZWCtmiqcd5M6SkLoPhrx2mZLqWyHEHXAwItAGVlZKK4apcWDVUBhifiGJm1zmC4yEJwFk2TFoBzbmLrtzTXlMIF5Kw0WcsVWhILYHKOjXP6J1+0AJQRwwIozUMukVJMxJ2zfN1IidxjVX4jyO6kILD1W0oVP3KSi6NU80eMczgvgSBftACUiXRamdUuS+MCAmeNVEYipcnlFhGaqwOOigEMjRe3VGYmTTVG3zjFeiytAGgXkBaAMhGOJkmr4vPcwZkjlVJlcoDRx85yAcWpC/nwlWBiW3N1gERKOWbpw7IIgIOunXzRAlAmrNo9pTDjJy0AB12opYoBgOXmcI44lip5ADKD5M64dkqxFoBFwOehJuB1lGWdL1oAyoQ1Ii1NDMBZFUGVUgyOx2mpKdVDzs+go7KAEiW5bmAqkDzoEIG0qneWznp0VowkX7QAlImpQF4psxWccROPxZLEU2maSyQATruJhyfiJbEcYWrw4JQ02eFInNpgadxjYEyUc9oky3zQAlAmSjmZx2kVQa3RekttaWr3NFcHGI4kHBPoLFX2GEwJgFMspFLGjsCwkJzSN4WgBaBMTFoAJbhYQ34vIb9zUh0HLAEomQXgJ5VWjil6NjxemhIikBEDcMi1MzQenywAWApaaoJaADSlZ6iEwSowRnKDDgnkDY4ZN1ypXEBNDioIl0ilCceSJQsC14d8eD3imIfc4Hic5prSVX1tqQ0wMOaMvikELQBlYiSSKFkqH5gX6nisJOeab6yHUckEoMY5s4EtN1+pRrkiQpOD5kkMlDB5AGBRbZBwLEk04ZxJlvlg6+kkIltF5JCItIvIWWv3mit+PWR+vkNEVmd89mlz+yERuWbacV5zUfifFv1LFhjDJUzlA+NC7R9zhgBMuoBqSxcEBmcEOks5C9jCSX7ugbF4yQYOMOWGdEr/5EtOARARL/A14FpgI3CziGycttuHgCGl1DrgS8Dd5rEbMVYH2wRsBb5uns/ib4ADxf6IhcjQRGlKHVgsqg06xlQdGIsR8nuoDhS34pXFVEnoyu+fyTpAJRSApuqAI+YBROIpIolUyQYOMJWI4JR7K1/sWACXAu1KqWNKqTjwILBt2j7bgPvM1w8DV4uImNsfVErFlFLHgXbzfIjICuAdwLeK/xkLj6ESpvLBlAA4IdPFmANQOj9uk4PWBBgqYfqwRXNNwBHzACwXaCldQJaY9DvEvZovdgRgOdCR8b7T3JZ1H6VUEhgBWnIc+y/A/wLSs325iNwqIrtEZFdfX5+N5i4M+sMxFpVwpLKoNkA8lWY0UvmZLgPjpTXj6yYDnZV/E1suoKYS9k9TTcAR7rGp2FHpBg+LarQFMOeIyHVAr1Lq+Vz7KqXuUUptUUptaW1tnYPWFY9Siv6xOK0lynMHwwIA6HNAHGBwPF5SM97jEVpqAvSHK/8mLuUMcgurWF66wpc+HChx8gBMWQADDrivCsGOAHQBKzPerzC3Zd1HRHxAAzAwy7FXANeLyAkMl9KbReS7BbR/QTIaNWa6LiqDADjhQh0ssQUA0FrnjCD50HicgM9Dlb+4hXIyaaoJkFZU/Mpg1ii9lJZ1dcCYYzPgAAupEOwIwE5gvYisEZEARlB3+7R9tgO3mK9vAJ5UhrN6O3CTmSW0BlgPPKeU+rRSaoVSarV5vieVUn9Sgt+zILAeRIvqSugCMs/VX+GmqlKKgfFYSf24YAikE6yjvnCM1togRgitNEzWA6rwh5zl4ivl4EFEaKlxxuChEHKmYSilkiJyG/A44AW+rZTaJyJ3AruUUtuBe4H7RaQdGMR4qGPu931gP5AEPqqUcnzCbX/YFIAyWACVfqFOxFNEE+mS+nHBsACO9IRLes75oDcco62+tH3T5JAsqYHxOAGvh9pgabLHLBa5eDKYrZ5USj0KPDpt2+cyXkeBG2c49i7grlnO/SvgV3baUSn0T5qqpc108UjlC8BgictAWBjzJIwsqVKOnueavnCM1YuqS3rO5slc98p2AQ2acwBK/fdtqQ3SG46W9JyVgp4JXAYmXUAlFACvR2iuCVS8C6gcgTwwLAAnZEn1hqO01pXWArD6utLjRwMlTh6waKlxrwWgBaAM9I/F8EjpH3JOmA086cct8Y1sBQb7xip3JBdPphmaSNBWFyrpeS1B6QtX9rVT6vRhixYHzbHJFy0AZaB/LEZzTQCvp7SmqhMEwBppldoFNPWQq9yRnPW3LbUFEPR5aaz201Phbo7BMiQPwNQcm7BDls3MBy0AZaAvHC+p+8eipTZQ8QLQVwb3GDA556KSM4F6zRF6W4kFAGBxXYie0crtGzBiAKVaQyKTqbkAlTt4KBQtAGWgfyxWFgFYVBus+MlOPSNR6oI+akqcyWGNmvsr2M3RNykApXUBAbTVBycFphKJJlKMx1PlcQHVOCPDrhC0AJQBQwDKYaoGiSRSTMQr11TtGY2xuKH0D7iGKj9+r1S4BWC4aErtAgJYXB+id7RyXUClXkQoEyvttrfCLaRC0AJQYowyEOWyAMxAZwWP5LpHoyypL70AiIhpIVVu3/SFY4iUrkx2Jm11hgVQqeUgrL9rOVxAS+urADg9Ein5uRc6WgBKzLg50WlRGUZxSxusC7VyR3I9o1EWl0EAwBg5V7YFEKO5OoC/RIsIZbK4PkQqrSq25IF1zS8tg/VYX+Wjyu+lu4Lvq0LRAlBiyjEL2GJpo3HxV+pIJZ1W9IZjLC7xTFeLSs+S6h2NlcX9A0z2eaVOeOox3VdLyiAAIsLShhCnK9hFVihaAErM1CSw0pvxy0wL4NRwZV6o/eMxUmlVlpsYjEygSnaP9Y3FaCubdWSct1L93KdHogS8npIulJPJ4vqQtgA0xWM9gMoxkqsKeGmq9nNquDItgJ4Ro2/K5QJaVGfM6KxUP3ffaLSkJcQzsSyAngod5XaPRFjcEMRT4rk1FksbtABoSkCX+XBe3lhVlvMvbaiq2BjApBlfJgFYUh8imVYVubqTUsq0AMojANaApFLnApweKU/ygMWShhA9o9GKHTwUihaAEtM1HKEm4KWhqnQLemSyrDFUsRZAtykA5bIAljVWrotscDxOIqXKMgkMjNnAzTWBio0BdI9GWdJQnkEVGBZApQ4eikELQIk5NRxhWWNV2SpSLmusqlgB6BmN4pHyxEcgUwAqr386h4w2r2gqbSXQTNrqghVpASil6B6JliUDyMISF7e5gbQAlJiu4QjLm8o5UqliNJpkvALrlnSPGJUufWVIcwQm+71rqPIEoGNoAoCVzeW7dtrqQxVpAQxPJIgl0+V1AdVbGXaV1z/FoAWgxJwajk6ORMvBsgpOBe0Jx8p6E9eH/NQFfZNxmEpiLiyAxXXBihzhlnMOgIWVmVaJ/VMMtgRARLaKyCERaReR27N8HhSRh8zPd4jI6ozPPm1uPyQi15jbVorIUyKyX0T2icjflOwXzSMT8SSD4/GyBYBhajJYVwX6uXtGomVLc7SoVBdZx+AETdX+kq92lcmKpmp6wzGiicpalK971Ph7lqOEiEVLTQC/VybjVG4hpwCIiBf4GnAtsBG4WUQ2TtvtQ8CQUmod8CXgbvPYjRjLQ24CtgJfN8+XBD6hlNoIXAZ8NMs5Kw4r+FhOAZi0ACrwIVeuMhCZLGsMcaoCraOOoUhZR/8Aq1qM67LTdDdVCnNhAXg84sq5AHYsgEuBdqXUMaVUHHgQ2DZtn23Afebrh4GrxYiCbgMeVErFlFLHgXbgUqXUaaXUCwBKqTBwAFhe/M+ZX6yRZzldQIvrQ4jAqQq7UEciCUYiCVaUMT4ClgVQWX0DxkO5nP5/gFXNNQC8MlBZAtAzYiQPlGuOhMXShsrNsCsUOwKwHOjIeN/J2Q/ryX2UUklgBGixc6zpLnoNsCPbl4vIrSKyS0R29fX12Wju/DE5B6CMDzm/10NbXbDiLtST5kPnnJbyjnKXNVYxOB6vqIqp6bSicw4sAKvvK00ATo9EaasLlS15wGJ5Y9VkLMYtzGsQWERqgR8CH1NKjWbbRyl1j1Jqi1JqS2tr69w2ME9ODUfweoTFZcrltljZVD35QK0UXhkcB6ZGoeVieQXOBegbixFPpllZZuuopSZATcDLycHKuna6hiNlKx+SyepFNZwaiVRcjKQY7AhAF7Ay4/0Kc1vWfUTEBzQAA7MdKyJ+jIf/A0qpHxXS+IVG11CEJfXlH6msba3hWP94Wb+j1LwyRxaAZX1VkoVk+eRXNJe3b0SEVS01FScAx/vHWbuovAMHgNUtNShVeTGSYrDzpNoJrBeRNSISwAjqbp+2z3bgFvP1DcCTylhheTtwk5kltAZYDzxnxgfuBQ4opf65FD9kIdA1HJkM0paTta219I/FGI0myv5dpeLkwASLaoMlXwlsOpU4Gaxj0GhruS0AgFXNVbwyUDmDh4l4ktMjUda2zoEAmCJzvF8LwCSmT/824HGMYO33lVL7ROROEbne3O1eoEVE2oGPA7ebx+4Dvg/sB34GfFQplQKuAN4HvFlEXjL/vb3Ev23OOTk4wcoy+3EB1lgXal/l3MivDI6XffQPRq67R6iouQAd5oi83DEAgHNaaugYilRMzZvjpqW7ZlFt2b9r9WSMpHLuq2KxNRxTSj0KPDpt2+cyXkeBG2c49i7grmnbfguUp1bCPBGOJjg9EmXd4vJfqOeao6Fj/WNcuLKx7N9XCk4OTHDZ2payf4/P62Flc3VFucheGZygtS5IyO8t+3etaq4mnkzTE45OzilZyBwzBzlzYQE0VgdorPZPio4b0DOBS8SR3jEA1rfVlf27VjZX45HKsQCiiRSnR6OsmgMLAGBday1Hzb9HJXC4J8z5i8t/3UDlZQJZD+PVLeUXADAspErpm1KgBaBEtPcYD5zz5sACCPq8rGyu5miFjFQ6hyZQqvwBYIt1i2s51jdOMpWek+8rhnRacbgnzHlzJACrzEBzpWSRHesbY3ljFVWB8ltHAGtaqrUFoMmfI71hgj7PnPhxwYgDVIoFYI2oyp0CarG+rY54Kl0R2S4nByeIJtKcv6T8Awcw0mSDPg+HesJz8n3Fcrx/fDLmNRec02KkgsaS7kgF1QJQIg73jHFuay3eMq1YNJ21i2o53j9eEcG8uUoBtVjXZjxMj1SAG8h6EJ+/pH5Ovs/n9bBhaT37To3MyfcVg1KKY33jhfv/+w5DPL9B0ppFRiqolZnldLQAlIj23rE5cf9YrG2tIZJIVUTxqoPdozTXBGipyXMdgN6DcPzXoPITOUsA2itAAA53GwKwvq2AaycRhVT+M543L6tn36lRVJ79Otf0j8UJx5L5WwD9R+Df3w5fey08cGNefWQNUo71LfxrpxRoASgBY7EkXcMR1hfqxx04mveNbD0wDnZnnUC9oHi5a5RNy+rzWyRn4Ch8+xq4753wjdfD4HHbh9YGfSxrCFWEABzsCbOquTq/+RGxMPzs0/CFdXDPG2H4ZF7fuWlZA+FocsGPco/0GuK4tjUPcVQK/us26NkHF98Cr/wOfnmH7cPPW1yHR2D/6YV/X5UCLQAloH0yAyjPUVzHc/DNN8NXLoYH3g1R+2b55uUNeAR2dyxsUz6WTHG4J8wFyxvyOCgM//nHIB649gvGA+4Xf5/X957bVjv5AFnIHO4uIAD82O2w419h3ZuNvvnmm2Gk0/bhm5cb7qaF7gZ68eQwAK/O59o58BPoeBbecgdc/2XY8qfwzFcMd5ANaoI+1rXVsrdzYfdNqdACUAIOmKOFvG7k8X548L0Q7oHLPgInfgvfuc62JVAT9LG+rY7dncMFtHjuONw9RjKt2JzPTfz8d2DgCLznPnjdrXD5R2H/f8GpF22fYn1bHe29Yws6RhJLpjjWP55fAPj4r+Gl78IVfwPv+Q/40OMQHYWn/o/tU5y3uA6vR9h3amGPcl88OcTa1hqa7LoO0yn4xR3QugFe8z5j2xtuB/HC7v+0/b0XLG9kT9fIgneRlQItACXgueODLKoN2g9yKgU/+RtjxP/eh2Dr5+EP/w2698De79v+3gtXNrCnc2FfqC+bo8zNy2wKQDoFz90D51wBa64ytl1+G1Q1wZN3zX5sBhuW1BFNpDm6gH25B06HSaUVG5fa7Zs0PPopaFoNb/hbY1vbqwyR3P096Nlv6zQhv5f1bbWTf5uFiFKKF04Oc/GqJvsHHXoMBo/CGz8NXtOlVrcY1r8Vdj9oXFs2uGB5PX3hWEWun5wvWgCKRCnFs8cGeN3aZvs+7vZfwsGfwps+A0s2G9s2vxuWXghP/5NtK+DClY0MjscXdAnbvV0j1IV89mvdH/6Z4da49NapbaF6eN1fQvsTMHTC1mkuXdMMwLPHB/Ns8dyx49gAAK9dY/Mhd+wp6DtoXDf+jP688uMQqIOn7AvkpmUNvNy1cAPBrwxMMDgez08Anvs3qF8BG647c/tF74XwaTj6lK3TXLCiEYA9C9y6LgVaAIqkYzDC6ZEol5kPnJwoBU/9AzSuMlw/FiLGyGXouG0r4ELzQn2pYzi/Rs8h+7pG2Lyswb44PncP1C/PfhMj8OIDtk5zTks1SxtCPGs+ZBcizx4b4NzWGtrqbBYQfO6bUNMGG9915vbqZsMKOPjfRvDcBq9d3UT/WIzDPQvTQnr+lSEALj6n0d4BPfsN99ilH54a/Vucd61hQe7+nq1TbVxaj9cj7O1auBZSqdACUCTPHjceMK+zW+fm0GOGL/uq/wW+ab7N87ZC20bjIWiD85fUEfB5FuxIJZpIcaA7PBl0zMngcTj2K7jkA2ffxI0r4dw3w0sP2DLlRYTL1raw49jAghzlJlNpdp4Ysl8faeiEYR1d8oGzrxuA134YPD7Y8W+2TvfG89sAePJgr73vn2NeODlErRnnssVz/wa+kJH5Mx1fAF71TqP/Ermt5aqA4SLb44JAsBaAInn22ADNNQF7GUDptBGsa1oDF9589ucicMkHDYGwEfD0ez28enkDOxaom+O3R/qJJ9Ncud7mQj4vPQCIOdrPwsXvg9EuOPqkrdNdtraZ/rH4gkwH3XdqlLFY0r4A7LzXyIra8sHsn9ctgQtugBe/C5HhnKdb0hBi49J6nlqAAqCU4rft/Vx8TpO9iZWRIdj9EFxwo2ENZWPjuyA+ZvvaueScJnadGHT84jBaAIoglVY80z7Apatt+v8P/gR69sIbbz97hGtx4R+Dvxp2/butNlz9qsXs6RxZkOWPH9/XTV3Ix+V2HnLpFLz0n7DuamhYkX2f899huECe+6at77987SKABekG2jFpOdpwHcYn4IX/MEax9ctm3u+yv4TEuLGvDd68oY3nTw4xMrGw1pV44eQwrwxM8M5XL7V5wP2QjMDr/nzmfdZcZbiB9v3Y1im3bl7CeDzF04cX9jK0xaIFoAh+c6SP7tEo111o40JNp+Gpz8Oi84yRykyEGoyA8N4fwETukf21m5cA8LOXu+02e05IptL84kAPb97QRsBn4zI7/DNjdG+l7wEd4Q6e73meiYRZ08cXMPK6jzxuy9e9srmKlc1VPLp3YfUNwBP7e1jfVmvP///yDyE6fGZgPBtLL4RzrjRciDYSCd60oZVUWvH0kYX1kHvkxU5Cfg/XXmDjvkolYec3jayxJRdMbh6MDvLAgQf45Su/JJlOgtdvxJUOPWbMoM7B5WtbaKr28+je08X8lAWPLQEQka0ickhE2kXk9iyfB0XkIfPzHeZC79Znnza3HxKRa+yesxL43nMnaakJ8LaNS3Lv/Py/Q98BI9DrMSobJtNJnjn1DF/Y+QW+sfsb/P7U7419X/cXkJgwzP4crF5Uw4YldTy2wC7UXa8MMTSR4JpNNvpGKSP7qWk1bHgHkWSEz+/4PNc/cj0f+NkHuPLBK3nw4IPGvls+CB6/LStARPiT153D748N8PICCugd7B5l54khbtwyg6WTiVKGf7ttE5zzegBOjJzgW3u/xed3fJ5v7vkmhwYPTe1/+UdgpAMOTF+072wuWtnE0oYQ3/39K4X+lJITS6b4ye7TXLNpCbV2Zkfv+raRNfb6vwIM99F3Xv4Ob/nBW/jH5/6Rj/3qY1z3yHV0hDuMgVc8DPseyXlan9fD1s1L+MX+nqLcQOm0YnA8zvBEnHA0seBcSjl7WES8wNeAtwKdwE4R2a6Uykw6/hAwpJRaJyI3AXcDfywiGzGWkNwELAN+ISLnmcfkOueCpnc0yi8O9PLhK9fkHuGOnjYmqKx5A2z6Q5RS/KbrN3xx1xc5PnKcgCdAIp1Aobhm9TV89rLP0rDurcZsz9ffdmbKXxau3byUf/nlYbpHogUvnh1NpDg9EiWWTFHl99JcE6A26MuvfEMGD+w4SdDn4Q3n2fD/H/k5nH4Jrv8qE+kEf/XkX7GzeyfvOf89XLHsCr5/+PvcteMuBqIDfPSij8LmPzImi136Z9By7qynvunSVXz5l0f41m+O8S83vSav35BOK04MjHO4Z4zRaIJYIkUsmSbk97KoNsC6tlrWLMq/AOB/7jhJwOfhhktW5t754H9D917Y9jWGYsP8nx3/h8dPPI5CUeuvZSwxxpdf/DJvWvkmPvXaT7HyvK1GjOm3/wyvun5mVyPg9Qh/ftVa7vjJfp49NpDXgj2ptOL5V4bYeWKQQ91h+sdiRBMpfF4PjVV+ljVWsWFJHZetbZlcatEO39/ZwUgkwR9dbEMcJwaN1Nc1b4DztpJMJ/nH5/6Rhw49xNWrruajF32Uk+GTfO53n+Mjv/gI92/9DxpbN8CzX4cLbzJibrPw9guW8r3nOnh072l77TFp7x3jhy908vShPtp7x4hPK0veVO3n/CV1/MH6Vq6/cBkry7wW9GzYKUByKdCulDoGICIPAtswlnm02AbcYb5+GPique7vNuBBpVQMOG4uGXmpuV+uc5aMf/vxp+kZ7WMsmiKWVKTSChEPAZ+XmqCP+qoAi+urqA/58Xg8gIDHh/irEH81+KuQQA3ir0Y8Rpc9uLMDqelnxYokPz/Rgc/joynUREuohUVVi6j2m3/UZAx+/JeQiqPe8c/s7d/LV178Cs+efpbV9av5whu+wBtXvBGF4rv7v8vXd3+dw0OH+bctH2bpg0/Azm9Njm4iyQg/PfZTfn7i5wzHhmkMNvKattewduWr8UiKf/nFYT5+7RJ29+1mT+cznOjbSzg2TJ3HT0uggebqVlpql9NS3UYLXk4N9LL31EmOD/USjU/gU2nSCGk8pPGAeKnxB2itqWXtokbObWmmMViPx+MnnI5zKjZIV7iTU5F+elMTNNUu4dy2i6lRr+Ine8L89Zs3E/IL+wf280LPC+zu241HPJzbeC7vXv9uWqpajMlwT3wOGs9hYtM2bnvyNp7veZ67rryLd577TgD+YMUfcOfv7+Rfd/8rVb4q/vQtdxguo0f+Aj74GCkRnu58mt19uxmODbO2YS0XtV3EppZNNFT5ec9rl/HdF56l+Te/ZSx1gtND7QQVLArUs6Z+DWuaz6Otbjl+BePjPRztPsGek8fpHukhkY6A8qKUlzTG/woPaeVFKR8BX4AVzXWsWdTAqkVGeY6e8dN0T/TSFx9Befw01C7mnCWXsKphNS3B5fzoxWNctQl+3vEjdnbvpC/SR8AT4PXLX8/1517PoiojdkE6BU/+A7Ss59nWNfzd9nczHBvmwxd8mPe+6r0sqlpEf6SfR448wjf3fpN3b383H7/k47znzf8fnh9+aGoAYTIYHeTl/pfpDHeiUPg9fqpbvDS3tXPnk8f5hPdVJNIJJpITjEeHGR/pIDbRjwBeEVDC4HiC08NxuodjJJNpvEpRH/DQ5Bf8Hg+ppBAbhoM9ij37hYee9NBQFeT8pY1sXr6Y+po6wirJaHKCkdgoQ/Fhkh4fvlADkq7j/t8NcsF5S6hvWMaBgX6S6SRJlcTv8dMUamJJ9RK8Hq/hUv3vj0NsFLb+IxPJCH/767/lV52/4oObP8jHLv4YHvGwvmk9jcFGbv35rfzPpz/OPZf+Gf7//gSc/P2kRXVg4ABffvHLHBw8SMAT4IrlV/COte/g8rWv4YLlDdz5030sbRti98DveKnj15wKd+BTipWBRjbUr2Fjy0bams7jQJ+HJ3bvpavnOPW+YS6oi3DpuSmUTxDxIHhJKyGaEIYnUvx6Z5qfP9vIkuZ1XLX5Ei5cVcXpoQPsOf0cu4cO0ZUIE/IF2dR6EW9edx1vWvkmgt5gSZ+NkitFTkRuALYqpT5svn8f8Dql1G0Z+7xs7tNpvj8KvA5DFJ5VSn3X3H4v8Jh52KznzDj3rcCtAKtWrbrklVfyN1ff/s3NdATmdgXK1qpW1tStZFX/CaqHTjB8zuW8rCIcGzlGfaCej1z0Ed5z/nvwe/xnHLerexd//eRfE/KF+N+xIFcc30nylp/wRHqYLz3/JU6Pn2Z13SpW1yyjJzrAoZGjpFUawYtKAx7DxPQrxepEgvpUmjGPhwGvl0Gvh3SBI/qZ8CnFsmSStmSKIa+HE34/KRFQ0BhqYiwRNnywwNKapXjEw6mxU4R8IW5acx23HHqGlo6d9L77m9ze+dPJh/91a8+cB5BWaW7/9e08duIxPnzBh/mIdwnyyK08tmYL91R7ODHRjc/joz5Qz2DUiJ0EPAEag40MxYZIpI1A5/JkmuWJOHERenxeTvvKs0h9TTpNazKFBxjyehjyZl/QZFn1YlbWrWQoPsrhocNU+6p538b3cfOGm2nZ8zADj9/Ova+9ke/2PsvqhtX801X/xIbmDWedp3u8mzueuYPfnfodG5o28P7RMBu69jJ03Rd5KRXm6c6n2du3F0V+KbE+ZRyRKvF1Y1GXShNQirhHCHtye6SrfFWc17ieDWODbOjcTcvmP+bosk08cOABBqOD3H7p7dy84ewMu58c/Ql/99u/40/O+2P+9tffgua1pN//X/zHkR/y/178fzQGG7li2RWMJcZ45tQzRJIRmkPNNAfbODJwEvFNIArWx+Ock0ySAE74/bzi96FK3DeBtGJjPM45yRQTArtCQcIeH0+/azv1jasLOqeIPK+U2nLW9oUuAJls2bJF7dq1y8bPPZP9x3ZTE0gR9AqgUOkUCoVSKdJpxemRCfZ1DbO3c5gDp4aJJlO0Vgt/sCrEq9u8rKhJIfFxUrEwHZ0nCZ86xBpPN1XKyLxRIiSaVjPUsobB6iZ6SXJivIvjoyfp9ELEF6I21Mi6xnW8dfVbuXb1tdQGZk4bPTx0mE89/SmOjRxjdQomSNPr9bDeV8ftUR+v7dqPmA+0Ua+fXfUt7PF7UIlxFqXSrJcmVq/7Q4ZXvJV9sSUc6h3nVPdpBntfwRPrxOcdpXZRNa9auZwr15/P6rZVBEJNKF8QUglUKoFKJ1HpBMlEhHB0jN8fPcXTR17hUF8PXlKsrKvmgubFLGpah1Q1k46NQccOWk79N1XVhzkYDNDXuIz6qhbWS4hL4imWREZhvJ9jqXHuqQ3xaFDwAquqWjkZH0YpxV1X3sU71r4ja78kUgn+Ycc/8KMjP6Ih0ICkYgynoqyPx/nzoRHe7G3C37yGgcbl7AwF2ZceZzgyQNNQJxuGT3NhNMUL8ddwYNE1tK1cR1PIRzpyihODhzk21MNYMoXX18TFa8/nrRdeyPIl51JV1UoqFSWVjJJKxUgmoqRTMZKpGKlkjFQySiQe5cCpfvZ19rP/1CinRxsYTTUTrGng8qXCZVUdrBj9NWr4d3T7UnT7fCxLJtkci7MqmTQWx65p49i5V/JVX5Qnhl7GLx7a4nH6/H4SwA3n3cCnXvspqnwzuwOVUjx6/FG+8uJX6BrrOuOzzXVruKppA6/z1LMq3I9v4AjxgSPEJ/pJIiRFGMfHqG8JgYa1TATPYc/YYp7qriWa9tJQ7eOyNc28bm0Dm5bX4pM0SfGQ9nhJiQfl8ZFGodJJ0qkEafP6Md4n6Roa5Zn2Tl4+2Y1EU1RJgOV1jVQHQqjxfhrHjvI63wFavR0Mej0MBKqItZ6Pv20TvrolxH1B+uOjtA8e5ODAfg55UoxlCMaWxVv464v/mte0zezmu/u5u/nuge/y1qbNvOnwr/mvRUvZITGu9rdyx+AwjSOnwRtgYskmnmho4Xk1zunoAIuHe7goMkrbWBvb42/jV6mLGKCOWqK0erppqzvJ2uYwKxsV65asoKF+GXX1K6htWElddSs1npBxL6VipNIJ0qk4qVScRHyC4ZHj9A4e5eDpY3T1Jzg9VENHeD3H1QoiBDlHeniv9wnODe3hyk8+TyhU2DrOxQjA5cAdSqlrzPefBlBKfT5jn8fNfX4vIj6gG2gFbs/c19rPPGzWc2ajUAHIh2gixS8P9PLIi1386lAvybQi4PXQWhekbyxGPJnm9ee28MUbXs0yGTDq95zeDadeMv4fMzNO/NVGZsIbb4cVZ/V7TmKpGPfvv58Dp54j1b2H63s7eEM0gXf5xbDyUmMmsVJG5szEIKgUPcFz+MKBFh7uWQxMjUpCfg/r2mo5r62O165p5qrzWlneWNiF1D0S5ccvdfGbI33s6RghHJvKNllSH+L161r4u9fXsujwQ0bO9fBJ8AagpgWqW6B6EQRrIRnnWG0zPwl5aI8PsqJ2Be991XtZWZfbL/50x9M81fEUKZXijW2X8KaJGJ6hE8Ys6sHjMHgMxjPy25dfAhf9D0bOfScP7Bnlxy92GUtGmoXi2uqCXHJOE9dfuIyrX7XYXtbSDCilONgdZteJQV7qGOGljiFeGZggmVZsavXzsQ0jvLWh00jt9Hgh1GgE/Lv3QvsvIDbKMb+PR2prGWxcRv3513Hjq25mbcNa221IppO0D7dztPsFWnbcy7qOF1iUzvBD+2ug9XyjjlDrBmjdQLplPd94KcZ/7jw1mVK8trWGt25czNs2LuailTZz8nMQS6Z46mAvzx0f4khvmHA0yaLaABeuaOSWK1ZTnw7DK88YxRFP/AZ6Xj77JG2bUG/6O7qWX8hwfIQlNUum3GazkEqn+Pd9/87XX/o6iXSC2nSaTw4M8UdxQdZcZcRO4mPG36J3PySj4KuC9W9h/IL388jIeQxHEvi8HpbUh1jSEGJ5YxUrmqoKjpVNRynF0ESCwfE4I5E4wxMJvB6hLujhwpXN+LyFXZvFCIAPOAxcDXQBO4H3KqX2ZezzUeACpdRfmEHgP1JKvUdENgH/ieH3Xwb8EliP8XSa9ZzZmAsByGQkkuCZ9n5e6hymdzRGa12Qi1c1cc2mxTP/wVMJ4yIKNeYMMuVFbMxIZfPN7gNMpxXPHB1gcCJOyOfh/CV1rGiqLttKZdFEimgiRdDnnbN1W20RCxvCWLcka5/Fk2ki8RRer9jLNimCdFoxFk9SH/LPvmMybtSvHzwGLesMH7U3xzG5UMqYRdx3EIJ10LDS+DeDuyWdVvSNxagP+RfG3zMWhnC3UfEUoHnNzJO9bNI93k04HmZN7Qp8ySgEas/u51TSEIBATWnv43miYAEwD3478C+AF/i2UuouEbkT2KWU2i4iIeB+4DXAIHBTRoD3M8CfAkngY0qpx2Y6Z652zLUAaDQajRMoSgAWCloANBqNJn9mEgA9E1ij0WhcihYAjUajcSlaADQajcalaAHQaDQal6IFQKPRaFyKFgCNRqNxKVoANBqNxqVU1DwAEekD8qkGtwjoL1NzikG3K38Watt0u/JjobYLFm7bStGuc5RSZ9VmrygByBcR2ZVt8sN8o9uVPwu1bbpd+bFQ2wULt23lbJd2AWk0Go1L0QKg0Wg0LsXpAnDPfDdgBnS78mehtk23Kz8Wartg4batbO1ydAxAo9FoNDPjdAtAo9FoNDOgBUCj0WhciiMEQES2isghEWkXkduzfB4UkYfMz3eIyOo5aNNKEXlKRPaLyD4R+Zss+7xRREZE5CXz3+fK3S7ze0+IyF7zO89aYEEMvmz21x4RuXgO2nR+Rj+8JCKjIvKxafvMWX+JyLdFpNdc79ra1iwiT4jIEfP/phmOvcXc54iI3DIH7fqCiBw0/1aPiEjjDMfO+ncvQ7vuEJGujL/X22c4dtb7twzteiijTSdE5KUZji1nf2V9Psz5NaaUquh/GCuKHQXWAgFgN7Bx2j4fAf7VfH0T8NActGspcLH5ug5jCczp7Xoj8NN56LMTwKJZPn878BjG0p2XATvm4W/ajTF5ZV76C7gKuBh4OWPbPwG3m69vB+7OclwzcMz8v8l83VTmdr0N8Jmv787WLjt/9zK06w7gkzb+1rPev6Vu17TP/y/wuXnor6zPh7m+xpxgAVwKtCuljiml4sCDwLZp+2wD7jNfPwxcLTMu6lsalFKnlVIvmK/DwAFgeTm/s4RsA/5DGTwLNIrI0jn8/quBo0qpfGZ9lxSl1K8xljfNJPM6ug94V5ZDrwGeUEoNKqWGgCeAreVsl1Lq50qppPn2WWBFqb6vmHbZxM79W5Z2mc+A9wDfK9X32WWW58OcXmNOEIDlQEfG+07OftBO7mPeKCNAy5y0DjBdTq8BdmT5+HIR2S0ij4nIpjlqkgJ+LiLPi8itWT6306fl5CZmvinno78sFiulTpuvu4HFWfaZ7777UwzrLRu5/u7l4DbTNfXtGdwZ89lffwD0KKWOzPD5nPTXtOfDnF5jThCABY2I1AI/BD6mlBqd9vELGG6OC4GvAD+eo2ZdqZS6GLgW+KiIXDVH35sTEQkA1wM/yPLxfPXXWSjDFl9QOdQi8hkgCTwwwy5z/Xf/BnAucBFwGsPdspC4mdlH/2Xvr9meD3NxjTlBALqAlRnvV5jbsu4jIj6gARgod8NExI/xx31AKfWj6Z8rpUaVUmPm60cBv4gsKne7lFJd5v+9wCMYZngmdvq0XFwLvKCU6pn+wXz1VwY9livM/L83yz7z0nci8gHgOuB/mA+Os7Dxdy8pSqkepVRKKZUGvjnD981Xf/mAPwIemmmfcvfXDM+HOb3GnCAAO4H1IrLGHD3eBGyfts92wIqU3wA8OdNNUipM/+K9wAGl1D/PsM8SKxYhIpdi/D3KKkwiUiMiddZrjADiy9N22w68XwwuA0YyzNJyM+OobD76axqZ19EtwH9l2edx4G0i0mS6PN5mbisbIrIV+F/A9UqpiRn2sfN3L3W7MuNGfzjD99m5f8vBW4CDSqnObB+Wu79meT7M7TVWjgj3XP/DyFo5jJFN8Blz250YNwRACMOl0A48B6ydgzZdiWG+7QFeMv+9HfgL4C/MfW4D9mFkPjwLvH4O2rXW/L7d5ndb/ZXZLgG+ZvbnXmDLHP0dazAe6A0Z2+alvzBE6DSQwPCxfggjbvRL4AjwC6DZ3HcL8K2MY//UvNbagQ/OQbvaMXzC1nVmZbwtAx6d7e9e5nbdb14/ezAebEunt8t8f9b9W852mdu/Y11XGfvOZX/N9HyY02tMl4LQaDQal+IEF5BGo9FoCkALgEaj0bgULQAajUbjUrQAaDQajUvRAqDRaDQuRQuARqPRuBQtABqNRuNStABoNEUgIm8w682nROS4iHxivtuk0djFN98N0GgqnCUYs8w/o5Qanue2aDR5oS0AjaY43o8xZX9kvhui0eSLFgCNpji+glHzZlhE3jvfjdFo8kG7gDSaAhGRDRhL+L0T+JXShbU0FYYuBqfRFIiIfAnYrZT6zny3RaMpBO0C0mgKJ4QRBNZoKhJtAWg0BSIiazFWulqMUXP+/WruFs7RaIpGWwAaTYEopY4ppa5WSm0GTgEXz3ebNJp80AKg0RSJiFyHsZrZL+a7LRpNPmgXkEaj0bgUbQFoNBqNS9ECoNFoNC5FC4BGo9G4FC0AGo1G41K0AGg0Go1L0QKg0Wg0LkULgEaj0biU/x85OgEWzTCLeAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot small section\n",
    "ct = 200\n",
    "plt.plot(xi[:ct],H0[:ct]-H0[0],xi[:ct],H2[:ct]-H2[0],xi[:ct],H4[:ct]-H4[0])\n",
    "plt.xlabel(r'$\\xi$')\n",
    "#plt.savefig('modHam_section.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 132,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 0, '$t$')"
      ]
     },
     "execution_count": 132,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot small section\n",
    "ct = 100\n",
    "plt.plot(xi[:ct],(H2[:ct]-H2[0]),'orange',xi[:ct],(H4[:ct]-H4[0]),'g')\n",
    "plt.xlabel(r'$t$')\n",
    "#plt.savefig('modHam_section.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> experiment0/UJet_computation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     87321,       1767]
NotebookOptionsPosition[     86168,       1738]
NotebookOutlinePosition[     86561,       1754]
CellTagsIndexPosition[     86518,       1751]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"U", "=", 
  RowBox[{"Exp", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x0", "^", "2"}], "+", 
      RowBox[{"x1", "^", "2"}]}], ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8255642161935387`*^9, 3.825564217183601*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"114d7d4f-8652-4a76-a5d7-be2f79229762"],

Cell[BoxData[
 SuperscriptBox["\[ExponentialE]", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["x0", "2"]}], "-", 
     SuperscriptBox["x1", "2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.825564217967803*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"96818d41-0462-4070-bcf0-7342df166318"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot3D", "[", 
  RowBox[{"U", ",", 
   RowBox[{"{", 
    RowBox[{"x0", ",", 
     RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "3"}], ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8255641012383347`*^9, 3.825564223712816*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"417dd26b-d540-43a9-9030-505928e38273"],

Cell[BoxData[
 Graphics3DBox[{GraphicsComplex3DBox[CompressedData["
1:eJx1nHuYjVX7x53PqXQuEa8oI4dCwtg7UVOqV5NTxKskKcKbSqk3ZyrE5FxO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    "], {{
      {RGBColor[0.880722, 0.611041, 0.142051], EdgeForm[None], Specularity[
        GrayLevel[1], 3], 
       StyleBox[GraphicsGroup3DBox[
         TagBox[{Polygon3DBox[CompressedData["
1:eJwtmnfgjdUfx+99znkqouzMhtEgWdlKkq3MjFDZoVJSRhpop5JoaNCgaKBF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            "]], Polygon3DBox[CompressedData["
1:eJw1mnfgVmMfxs89ntKwspJExEuiQkNpSClZldCioUWbIiElIZTttSm8yN6R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            "]], 
           Polygon3DBox[CompressedData["
1:eJwt13W8VVUWAOD77n0PJBUpBQSRcCRFShRERJQUJURKuiSVRkIFJKS7waBU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            "]], 
           Polygon3DBox[{{1137, 618, 417, 416, 730, 1076}, {845, 844, 1188, 
            710, 711, 1189}, {1057, 703, 360, 361, 704, 1058}, {1011, 594, 
            709, 1187, 850, 851}}]},
          Annotation[#, "Charting`Private`Tag$6816#1"]& ]],
        Lighting->{{"Ambient", 
           RGBColor[0.30100577, 0.22414668499999998`, 0.090484535]}, {
          "Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{0, 2, 2}]}, {"Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{2, 2, 2}]}, {"Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{2, 0, 2}]}}]}, {}, {}, {}, {}}, {
      {GrayLevel[0], Line3DBox[CompressedData["
1:eJwt0kkuZWEYBuBfezWlK11ENDeIiCjRDAzKoJIyqhoZaiIxcyMMsQDcDWAD
2AAWIKxA35QqIlSjK0YiiOckBu953n9yvv98OfHh8d6xlBDCtJQoUS/0OOe/
VJ2PrGEsLYRPLGM3G/idneznV/ZIQh/iFEeZ5BQXmOQyF7jGZW6yKz2Ep+jd
Zm/zI3PkQnacL7nL39zjH+7zLw+iu/KQV7yWI/2Gx7zlD97xhP/5k/f8xQee
8tR3PrPc+YzFzJV1d9xyXuEGF7nKOS5xhvOc4CwTnOQgB2RE/8I+tvMb6/g5
2jlbmMFq1trDBUvNLWARX9nBfLYxj638wJbojmyO9sUmZrORWaxnncT0ODNZ
wwxW0bhQSeNDBa0gnHm8vP8Pb9VQPmc=
        "]]}, 
      {GrayLevel[0.2], 
       Line3DBox[{746, 1054, 499, 745, 1193, 962, 747, 1194, 963, 748, 1195, 
        964, 749, 1196, 965, 750, 1197, 966, 751, 1198, 1091, 1291, 752, 1199,
         967, 753, 1200, 968, 754, 1201, 969, 755, 1202, 970, 756, 1203, 971, 
        757, 1204, 972, 758, 1388, 1055, 973, 1056}], 
       Line3DBox[{760, 1092, 1292, 759, 514, 761, 1205, 974, 762, 1206, 975, 
        763, 1207, 976, 764, 1208, 977, 765, 1209, 1093, 1293, 766, 1094, 
        1294, 767, 1210, 978, 768, 1211, 979, 769, 1212, 980, 770, 1213, 981, 
        771, 1214, 982, 772, 1215, 983, 773}], 
       Line3DBox[{775, 1095, 1295, 774, 1096, 1296, 776, 530, 777, 1216, 984, 
        778, 1217, 985, 779, 1218, 986, 780, 1219, 1097, 1297, 781, 1098, 
        1298, 782, 1099, 1299, 783, 1220, 987, 784, 1221, 988, 785, 1222, 989,
         786, 1223, 990, 787, 1224, 991, 788}], 
       Line3DBox[{790, 1100, 1300, 789, 1101, 1301, 791, 1102, 1302, 792, 546,
         793, 1225, 992, 794, 1226, 993, 795, 1227, 1103, 1303, 796, 1104, 
        1304, 797, 1105, 1305, 798, 1106, 1306, 799, 1228, 994, 800, 1229, 
        995, 801, 1230, 996, 802, 1231, 997, 803}], 
       Line3DBox[{805, 1107, 1307, 804, 1108, 1308, 806, 1109, 1309, 807, 
        1110, 1310, 808, 562, 809, 1232, 998, 810, 1233, 1111, 1311, 811, 
        1112, 1312, 812, 1113, 1313, 813, 1114, 1314, 814, 1115, 1315, 815, 
        1234, 999, 816, 1235, 1000, 817, 1236, 1001, 818}], 
       Line3DBox[{820, 1116, 1316, 819, 1117, 1317, 821, 1118, 1318, 822, 
        1119, 1319, 823, 1120, 1320, 824, 578, 825, 1389, 1057, 1058, 1397, 
        826, 1059, 1060, 1398, 827, 1061, 1321, 1185, 828, 1121, 1322, 829, 
        1122, 1323, 830, 1123, 1324, 831, 1237, 1002, 832, 1238, 1003, 833}], 
       Line3DBox[{837, 1239, 1004, 835, 1240, 1005, 839, 1241, 1006, 841, 
        1242, 1007, 843, 1243, 1008, 845, 1189, 1244, 1084, 1009, 847, 1191, 
        1245, 1085, 592, 1068, 1063, 1086, 1399, 1010, 1070, 1065, 1087, 1400,
         1011, 851, 1246, 1012, 853, 1247, 1013, 855, 1248, 1014, 857, 1249, 
        1015, 859, 1251, 1017, 861}], 
       Line3DBox[{860, 1016, 1250, 858, 1336, 1132, 856, 1335, 1131, 854, 
        1334, 1130, 852, 1333, 1129, 850, 1187, 1332, 1083, 1064, 849, 1186, 
        1331, 1082, 1062, 848, 1390, 1067, 714, 846, 1066, 1330, 1188, 844, 
        1329, 1128, 842, 1328, 1127, 840, 1327, 1126, 838, 1326, 1125, 834, 
        1325, 1124, 836}], 
       Line3DBox[{863, 1133, 1337, 862, 1252, 1018, 864, 1253, 1019, 865, 
        1254, 1020, 866, 1255, 1021, 867, 1190, 1256, 1088, 1022, 1073, 1392, 
        1069, 1089, 1134, 1391, 1075, 1071, 606, 868, 1072, 1257, 1023, 869, 
        1258, 1024, 870, 1259, 1025, 871, 1260, 1026, 872, 1261, 1027, 873, 
        1262, 1028, 874}], 
       Line3DBox[{876, 1135, 1338, 875, 1136, 1339, 877, 1263, 1029, 878, 
        1264, 1030, 879, 1265, 1031, 880, 1393, 1074, 1032, 1077, 1395, 1076, 
        1137, 1394, 1090, 1078, 1138, 1396, 881, 620, 882, 1266, 1033, 883, 
        1267, 1034, 884, 1268, 1035, 885, 1269, 1036, 886, 1270, 1037, 887}], 
       Line3DBox[{889, 1139, 1340, 888, 1140, 1341, 890, 1141, 1342, 891, 
        1271, 1038, 892, 1272, 1039, 893, 1273, 1040, 894, 1274, 1142, 1343, 
        895, 1143, 1344, 896, 1144, 1345, 897, 636, 898, 1275, 1041, 899, 
        1276, 1042, 900, 1277, 1043, 901, 1278, 1044, 902}], 
       Line3DBox[{904, 1145, 1346, 903, 1146, 1347, 905, 1147, 1348, 906, 
        1148, 1349, 907, 1279, 1045, 908, 1280, 1046, 909, 1281, 1149, 1350, 
        910, 1150, 1351, 911, 1151, 1352, 912, 1152, 1353, 913, 652, 914, 
        1282, 1047, 915, 1283, 1048, 916, 1284, 1049, 917}], 
       Line3DBox[{919, 1153, 1354, 918, 1154, 1355, 920, 1155, 1356, 921, 
        1156, 1357, 922, 1157, 1358, 923, 1285, 1050, 924, 1286, 1158, 1359, 
        925, 1159, 1360, 926, 1160, 1361, 927, 1161, 1362, 928, 1162, 1363, 
        929, 668, 930, 1287, 1051, 931, 1288, 1052, 932}], 
       Line3DBox[{934, 1163, 1364, 933, 1164, 1365, 935, 1165, 1366, 936, 
        1166, 1367, 937, 1167, 1368, 938, 676, 939, 1289, 1168, 1369, 940, 
        1169, 1370, 941, 1170, 1371, 942, 1171, 1372, 943, 1172, 1373, 944, 
        1173, 1374, 945, 684, 946, 1290, 1053, 947}], 
       Line3DBox[{961, 1081, 734, 960, 1387, 1184, 959, 1386, 1183, 958, 1385,
         1182, 957, 1384, 1181, 956, 1383, 1180, 955, 1382, 1179, 954, 1381, 
        692, 953, 1380, 1178, 952, 1379, 1177, 951, 1378, 1176, 950, 1377, 
        1175, 949, 1376, 1174, 948, 1192, 1375, 1079, 1080}]}, 
      {GrayLevel[0.2], 
       Line3DBox[{281, 500, 1193, 282, 514, 310, 1296, 529, 325, 1301, 544, 
        340, 1308, 559, 355, 1317, 574, 370, 1326, 588, 1240, 385, 601, 1252, 
        398, 1339, 614, 411, 1341, 627, 426, 1347, 642, 441, 1355, 657, 456, 
        1365, 672, 471, 1376, 687, 486}], 
       Line3DBox[{283, 501, 1194, 284, 515, 1205, 311, 530, 326, 1302, 545, 
        341, 1309, 560, 356, 1318, 575, 371, 1327, 589, 1241, 386, 602, 1253, 
        399, 615, 1263, 412, 1342, 628, 427, 1348, 643, 442, 1356, 658, 457, 
        1366, 673, 472, 1377, 688, 487}], 
       Line3DBox[{285, 502, 1195, 286, 516, 1206, 312, 531, 1216, 327, 546, 
        342, 1310, 561, 357, 1319, 576, 372, 1328, 590, 1242, 387, 603, 1254, 
        400, 616, 1264, 413, 629, 1271, 428, 1349, 644, 443, 1357, 659, 458, 
        1367, 674, 473, 1378, 689, 488}], 
       Line3DBox[{287, 503, 1196, 288, 517, 1207, 313, 532, 1217, 328, 547, 
        1225, 343, 562, 358, 1320, 577, 373, 1329, 591, 1243, 388, 604, 1255, 
        401, 617, 1265, 414, 630, 1272, 429, 645, 1279, 444, 1358, 660, 459, 
        1368, 675, 474, 1379, 690, 489}], 
       Line3DBox[{289, 504, 1197, 290, 518, 1208, 314, 533, 1218, 329, 548, 
        1226, 344, 563, 1232, 359, 578, 374, 1330, 710, 711, 1244, 740, 712, 
        713, 1256, 742, 725, 1393, 726, 415, 631, 1273, 430, 646, 1280, 445, 
        661, 1285, 460, 676, 475, 1380, 691, 490}], 
       Line3DBox[{291, 505, 1198, 293, 519, 1209, 315, 534, 1219, 330, 549, 
        1227, 345, 564, 1233, 360, 703, 1389, 705, 375, 714, 716, 1245, 741, 
        718, 724, 1392, 720, 743, 728, 731, 1395, 730, 416, 632, 1274, 431, 
        647, 1281, 446, 662, 1286, 461, 677, 1289, 476, 692, 491}], 
       Line3DBox[{295, 507, 1199, 296, 1294, 521, 317, 1298, 536, 332, 1304, 
        551, 347, 1312, 566, 362, 706, 1398, 739, 580, 377, 1331, 708, 721, 
        593, 1399, 390, 722, 606, 403, 732, 1396, 619, 418, 1344, 634, 433, 
        1351, 649, 448, 1360, 664, 463, 1370, 679, 478, 1382, 694, 493}], 
       Line3DBox[{297, 508, 1200, 298, 522, 1210, 318, 1299, 537, 333, 1305, 
        552, 348, 1313, 567, 363, 1321, 707, 581, 378, 1332, 709, 594, 1400, 
        391, 723, 607, 1257, 404, 620, 419, 1345, 635, 434, 1352, 650, 449, 
        1361, 665, 464, 1371, 680, 479, 1383, 695, 494}], 
       Line3DBox[{299, 509, 1201, 300, 523, 1211, 319, 538, 1220, 334, 1306, 
        553, 349, 1314, 568, 364, 1322, 582, 379, 1333, 595, 1246, 392, 608, 
        1258, 405, 621, 1266, 420, 636, 435, 1353, 651, 450, 1362, 666, 465, 
        1372, 681, 480, 1384, 696, 495}], 
       Line3DBox[{301, 510, 1202, 302, 524, 1212, 320, 539, 1221, 335, 554, 
        1228, 350, 1315, 569, 365, 1323, 583, 380, 1334, 596, 1247, 393, 609, 
        1259, 406, 622, 1267, 421, 637, 1275, 436, 652, 451, 1363, 667, 466, 
        1373, 682, 481, 1385, 697, 496}], 
       Line3DBox[{303, 511, 1203, 304, 525, 1213, 321, 540, 1222, 336, 555, 
        1229, 351, 570, 1234, 366, 1324, 584, 381, 1335, 597, 1248, 394, 610, 
        1260, 407, 623, 1268, 422, 638, 1276, 437, 653, 1282, 452, 668, 467, 
        1374, 683, 482, 1386, 698, 497}], 
       Line3DBox[{305, 512, 1204, 306, 526, 1214, 322, 541, 1223, 337, 556, 
        1230, 352, 571, 1235, 367, 585, 1237, 382, 1336, 598, 1249, 395, 611, 
        1261, 408, 624, 1269, 423, 639, 1277, 438, 654, 1283, 453, 669, 1287, 
        468, 684, 483, 1387, 699, 498}], 
       Line3DBox[{307, 701, 1388, 702, 308, 527, 1215, 323, 542, 1224, 338, 
        557, 1231, 353, 572, 1236, 368, 586, 1238, 383, 599, 1250, 1251, 396, 
        612, 1262, 409, 625, 1270, 424, 640, 1278, 439, 655, 1284, 454, 670, 
        1288, 469, 685, 1290, 484, 734, 735, 736}], 
       Line3DBox[{485, 686, 733, 1375, 470, 671, 1364, 455, 656, 1354, 440, 
        641, 1346, 425, 626, 1340, 410, 613, 1338, 397, 600, 1337, 384, 1239, 
        587, 1325, 369, 573, 1316, 354, 558, 1307, 339, 543, 1300, 324, 528, 
        1295, 309, 513, 1292, 280, 499, 700, 737}], 
       Line3DBox[{492, 693, 1381, 477, 678, 1369, 462, 663, 1359, 447, 648, 
        1350, 432, 633, 1343, 417, 618, 1394, 744, 729, 402, 605, 1391, 727, 
        719, 389, 592, 717, 1390, 715, 376, 579, 738, 1397, 704, 361, 565, 
        1311, 346, 550, 1303, 331, 535, 1297, 316, 520, 1293, 294, 506, 1291, 
        292}]}, {}, {}}},
    VertexNormals->CompressedData["
1:eJx1fHVAllnTPlhrB3bX2p1rgGN3i627NigWNtiKihgoIIoYINiCiCKg4KCi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     "]], {}},
  Axes->True,
  AxesLabel->{None, None, None},
  AxesOrigin->{Automatic, Automatic, Automatic},
  BoxRatios->{1, 1, 0.4},
  DisplayFunction->Identity,
  FaceGrids->None,
  FaceGridsStyle->Automatic,
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "RotationControl" -> 
    "Globe"},
  PlotRange->{{-3, 3}, {-3, 3}, {0., 1.}},
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->{Automatic, Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.825564154173617*^9, 3.825564224067309*^9}},
 CellLabel->"Out[6]=",ExpressionUUID->"1c9e3495-4abc-4a90-a563-0cc672d1da6e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"U", ",", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "i"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x0", ",", "j"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.825564228175427*^9, 3.825564288750469*^9}, {
  3.825564323472259*^9, 3.82556436281452*^9}, {3.825564404206656*^9, 
  3.82556440989708*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"778af4a0-abd2-4a16-9068-7ddbc602fe6a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["x0", "2"], "2"]}], "-", 
        FractionBox[
         SuperscriptBox["x1", "2"], "2"]}]], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["x0", "2"], "2"]}], "-", 
          FractionBox[
           SuperscriptBox["x1", "2"], "2"]}]]}], " ", "x1"}], 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["x0", "2"], "2"]}], "-", 
         FractionBox[
          SuperscriptBox["x1", "2"], "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x1", "2"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["x0", "2"], "2"]}], "-", 
          FractionBox[
           SuperscriptBox["x1", "2"], "2"]}]]}], " ", "x1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         SuperscriptBox["x1", "2"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["x0", "2"], "2"]}], "-", 
         FractionBox[
          SuperscriptBox["x1", "2"], "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["x1", "2"]}], "+", 
         SuperscriptBox["x1", "4"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["x0", "2"], "2"]}], "-", 
          FractionBox[
           SuperscriptBox["x1", "2"], "2"]}]]}], " ", "x1", " ", 
       RowBox[{"(", 
        RowBox[{"15", "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["x1", "2"]}], "+", 
         SuperscriptBox["x1", "4"]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["x0", "2"], "2"]}], "-", 
          FractionBox[
           SuperscriptBox["x1", "2"], "2"]}]]}], " ", "x0"}], 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["x0", "2"], "2"]}], "-", 
         FractionBox[
          SuperscriptBox["x1", "2"], "2"]}]], " ", "x0", " ", "x1"}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["x0", "2"], "2"]}], "-", 
          FractionBox[
           SuperscriptBox["x1", "2"], "2"]}]]}], " ", "x0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x1", "2"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["x0", "2"], "2"]}], "-", 
         FractionBox[
          SuperscriptBox["x1", "2"], "2"]}]], " ", "x0", " ", "x1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         SuperscriptBox["x1", "2"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["x0", "2"], "2"]}], "-", 
          FractionBox[
           SuperscriptBox["x1", "2"], "2"]}]]}], " ", "x0", " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["x1", "2"]}], "+", 
         SuperscriptBox["x1", "4"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["x0", "2"], "2"]}], "-", 
         FractionBox[
          SuperscriptBox["x1", "2"], "2"]}]], " ", "x0", " ", "x1", " ", 
       RowBox[{"(", 
        RowBox[{"15", "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["x1", "2"]}], "+", 
         SuperscriptBox["x1", "4"]}], ")"}]}]},
     {
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["x0", "2"], "2"]}], "-", 
         FractionBox[
          SuperscriptBox["x1", "2"], "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x0", "2"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["x0", "2"], "2"]}], "-", 
          FractionBox[
           SuperscriptBox["x1", "2"], "2"]}]]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x0", "2"]}], ")"}], " ", "x1"}], 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["x0", "2"], "2"]}], "-", 
         FractionBox[
          SuperscriptBox["x1", "2"], "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x0", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x1", "2"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["x0", "2"], "2"]}], "-", 
          FractionBox[
           SuperscriptBox["x1", "2"], "2"]}]]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x0", "2"]}], ")"}], " ", "x1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         SuperscriptBox["x1", "2"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["x0", "2"], "2"]}], "-", 
         FractionBox[
          SuperscriptBox["x1", "2"], "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x0", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["x1", "2"]}], "+", 
         SuperscriptBox["x1", "4"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["x0", "2"], "2"]}], "-", 
          FractionBox[
           SuperscriptBox["x1", "2"], "2"]}]]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x0", "2"]}], ")"}], " ", "x1", " ", 
       RowBox[{"(", 
        RowBox[{"15", "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["x1", "2"]}], "+", 
         SuperscriptBox["x1", "4"]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["x0", "2"], "2"]}], "-", 
          FractionBox[
           SuperscriptBox["x1", "2"], "2"]}]]}], " ", "x0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         SuperscriptBox["x0", "2"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["x0", "2"], "2"]}], "-", 
         FractionBox[
          SuperscriptBox["x1", "2"], "2"]}]], " ", "x0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         SuperscriptBox["x0", "2"]}], ")"}], " ", "x1"}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["x0", "2"], "2"]}], "-", 
          FractionBox[
           SuperscriptBox["x1", "2"], "2"]}]]}], " ", "x0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         SuperscriptBox["x0", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x1", "2"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["x0", "2"], "2"]}], "-", 
         FractionBox[
          SuperscriptBox["x1", "2"], "2"]}]], " ", "x0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         SuperscriptBox["x0", "2"]}], ")"}], " ", "x1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         SuperscriptBox["x1", "2"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["x0", "2"], "2"]}], "-", 
          FractionBox[
           SuperscriptBox["x1", "2"], "2"]}]]}], " ", "x0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         SuperscriptBox["x0", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["x1", "2"]}], "+", 
         SuperscriptBox["x1", "4"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["x0", "2"], "2"]}], "-", 
         FractionBox[
          SuperscriptBox["x1", "2"], "2"]}]], " ", "x0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         SuperscriptBox["x0", "2"]}], ")"}], " ", "x1", " ", 
       RowBox[{"(", 
        RowBox[{"15", "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["x1", "2"]}], "+", 
         SuperscriptBox["x1", "4"]}], ")"}]}]},
     {
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["x0", "2"], "2"]}], "-", 
         FractionBox[
          SuperscriptBox["x1", "2"], "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["x0", "2"]}], "+", 
         SuperscriptBox["x0", "4"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["x0", "2"], "2"]}], "-", 
          FractionBox[
           SuperscriptBox["x1", "2"], "2"]}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["x0", "2"]}], "+", 
         SuperscriptBox["x0", "4"]}], ")"}], " ", "x1"}], 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["x0", "2"], "2"]}], "-", 
         FractionBox[
          SuperscriptBox["x1", "2"], "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["x0", "2"]}], "+", 
         SuperscriptBox["x0", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x1", "2"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["x0", "2"], "2"]}], "-", 
          FractionBox[
           SuperscriptBox["x1", "2"], "2"]}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["x0", "2"]}], "+", 
         SuperscriptBox["x0", "4"]}], ")"}], " ", "x1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         SuperscriptBox["x1", "2"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["x0", "2"], "2"]}], "-", 
         FractionBox[
          SuperscriptBox["x1", "2"], "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["x0", "2"]}], "+", 
         SuperscriptBox["x0", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["x1", "2"]}], "+", 
         SuperscriptBox["x1", "4"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["x0", "2"], "2"]}], "-", 
          FractionBox[
           SuperscriptBox["x1", "2"], "2"]}]]}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["x0", "2"]}], "+", 
         SuperscriptBox["x0", "4"]}], ")"}], " ", "x1", " ", 
       RowBox[{"(", 
        RowBox[{"15", "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["x1", "2"]}], "+", 
         SuperscriptBox["x1", "4"]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["x0", "2"], "2"]}], "-", 
          FractionBox[
           SuperscriptBox["x1", "2"], "2"]}]]}], " ", "x0", " ", 
       RowBox[{"(", 
        RowBox[{"15", "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["x0", "2"]}], "+", 
         SuperscriptBox["x0", "4"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["x0", "2"], "2"]}], "-", 
         FractionBox[
          SuperscriptBox["x1", "2"], "2"]}]], " ", "x0", " ", 
       RowBox[{"(", 
        RowBox[{"15", "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["x0", "2"]}], "+", 
         SuperscriptBox["x0", "4"]}], ")"}], " ", "x1"}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["x0", "2"], "2"]}], "-", 
          FractionBox[
           SuperscriptBox["x1", "2"], "2"]}]]}], " ", "x0", " ", 
       RowBox[{"(", 
        RowBox[{"15", "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["x0", "2"]}], "+", 
         SuperscriptBox["x0", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x1", "2"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["x0", "2"], "2"]}], "-", 
         FractionBox[
          SuperscriptBox["x1", "2"], "2"]}]], " ", "x0", " ", 
       RowBox[{"(", 
        RowBox[{"15", "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["x0", "2"]}], "+", 
         SuperscriptBox["x0", "4"]}], ")"}], " ", "x1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         SuperscriptBox["x1", "2"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["x0", "2"], "2"]}], "-", 
          FractionBox[
           SuperscriptBox["x1", "2"], "2"]}]]}], " ", "x0", " ", 
       RowBox[{"(", 
        RowBox[{"15", "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["x0", "2"]}], "+", 
         SuperscriptBox["x0", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["x1", "2"]}], "+", 
         SuperscriptBox["x1", "4"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["x0", "2"], "2"]}], "-", 
         FractionBox[
          SuperscriptBox["x1", "2"], "2"]}]], " ", "x0", " ", 
       RowBox[{"(", 
        RowBox[{"15", "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["x0", "2"]}], "+", 
         SuperscriptBox["x0", "4"]}], ")"}], " ", "x1", " ", 
       RowBox[{"(", 
        RowBox[{"15", "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["x1", "2"]}], "+", 
         SuperscriptBox["x1", "4"]}], ")"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.825564250640085*^9, 3.825564289205673*^9}, {
   3.825564341380652*^9, 3.825564363125*^9}, 3.825564410420898*^9},
 CellLabel->
  "Out[14]//MatrixForm=",ExpressionUUID->"da47c24d-cc72-452a-9643-\
494061cc26b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"U", ",", 
       RowBox[{"{", 
        RowBox[{"x1", ",", "i"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x0", ",", "j"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}], "//", 
  "FortranForm"}]], "Input",
 CellChangeTimes->{{3.825564430796874*^9, 3.825564432864037*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"bb949ee6-ffa5-42a5-ae28-60356f472fce"],

Cell["\<\
        List(List(E**(-0.5*x0**2 - x1**2/2.),-(E**(-0.5*x0**2 - \
x1**2/2.)*x1),E**(-0.5*x0**2 - x1**2/2.)*(-1 + x1**2),-(E**(-0.5*x0**2 - \
x1**2/2.)*x1*(-3 + x1**2)),
     -   E**(-0.5*x0**2 - x1**2/2.)*(3 - 6*x1**2 + x1**4),-(E**(-0.5*x0**2 - \
x1**2/2.)*x1*(15 - 10*x1**2 + x1**4))),
     -  List(-(E**(-0.5*x0**2 - x1**2/2.)*x0),E**(-0.5*x0**2 - \
x1**2/2.)*x0*x1,-(E**(-0.5*x0**2 - x1**2/2.)*x0*(-1 + x1**2)),
     -   E**(-0.5*x0**2 - x1**2/2.)*x0*x1*(-3 + x1**2),-(E**(-0.5*x0**2 - \
x1**2/2.)*x0*(3 - 6*x1**2 + x1**4)),
     -   E**(-0.5*x0**2 - x1**2/2.)*x0*x1*(15 - 10*x1**2 + x1**4)),
     -  List(E**(-0.5*x0**2 - x1**2/2.)*(-1 + x0**2),-(E**(-0.5*x0**2 - \
x1**2/2.)*(-1 + x0**2)*x1),E**(-0.5*x0**2 - x1**2/2.)*(-1 + x0**2)*(-1 + \
x1**2),
     -   -(E**(-0.5*x0**2 - x1**2/2.)*(-1 + x0**2)*x1*(-3 + \
x1**2)),E**(-0.5*x0**2 - x1**2/2.)*(-1 + x0**2)*(3 - 6*x1**2 + x1**4),
     -   -(E**(-0.5*x0**2 - x1**2/2.)*(-1 + x0**2)*x1*(15 - 10*x1**2 + \
x1**4))),
     -  List(-(E**(-0.5*x0**2 - x1**2/2.)*x0*(-3 + x0**2)),E**(-0.5*x0**2 - \
x1**2/2.)*x0*(-3 + x0**2)*x1,-(E**(-0.5*x0**2 - x1**2/2.)*x0*(-3 + x0**2)*(-1 \
+ x1**2)),
     -   E**(-0.5*x0**2 - x1**2/2.)*x0*(-3 + x0**2)*x1*(-3 + \
x1**2),-(E**(-0.5*x0**2 - x1**2/2.)*x0*(-3 + x0**2)*(3 - 6*x1**2 + x1**4)),
     -   E**(-0.5*x0**2 - x1**2/2.)*x0*(-3 + x0**2)*x1*(15 - 10*x1**2 + \
x1**4)),
     -  List(E**(-0.5*x0**2 - x1**2/2.)*(3 - 6*x0**2 + \
x0**4),-(E**(-0.5*x0**2 - x1**2/2.)*(3 - 6*x0**2 + x0**4)*x1),
     -   E**(-0.5*x0**2 - x1**2/2.)*(3 - 6*x0**2 + x0**4)*(-1 + \
x1**2),-(E**(-0.5*x0**2 - x1**2/2.)*(3 - 6*x0**2 + x0**4)*x1*(-3 + x1**2)),
     -   E**(-0.5*x0**2 - x1**2/2.)*(3 - 6*x0**2 + x0**4)*(3 - 6*x1**2 + \
x1**4),-(E**(-0.5*x0**2 - x1**2/2.)*(3 - 6*x0**2 + x0**4)*x1*(15 - 10*x1**2 + \
x1**4))),
     -  List(-(E**(-0.5*x0**2 - x1**2/2.)*x0*(15 - 10*x0**2 + \
x0**4)),E**(-0.5*x0**2 - x1**2/2.)*x0*(15 - 10*x0**2 + x0**4)*x1,
     -   -(E**(-0.5*x0**2 - x1**2/2.)*x0*(15 - 10*x0**2 + x0**4)*(-1 + \
x1**2)),E**(-0.5*x0**2 - x1**2/2.)*x0*(15 - 10*x0**2 + x0**4)*x1*(-3 + \
x1**2),
     -   -(E**(-0.5*x0**2 - x1**2/2.)*x0*(15 - 10*x0**2 + x0**4)*(3 - 6*x1**2 \
+ x1**4)),
     -   E**(-0.5*x0**2 - x1**2/2.)*x0*(15 - 10*x0**2 + x0**4)*x1*(15 - \
10*x1**2 + x1**4)))\
\>", "Output",
 CellChangeTimes->{3.825564433313846*^9},
 CellLabel->
  "Out[15]//FortranForm=",ExpressionUUID->"a631c2c1-fbc7-4024-84a3-\
b3fcb282d452"]
}, Open  ]]
},
WindowSize->{1386, 762},
WindowMargins->{{Automatic, 0}, {0, Automatic}},
FrontEndVersion->"12.2 for Linux x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"907f3477-abc3-4f41-9f87-6acc43cd4d11"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 397, 11, 29, "Input",ExpressionUUID->"114d7d4f-8652-4a76-a5d7-be2f79229762"],
Cell[980, 35, 357, 10, 40, "Output",ExpressionUUID->"96818d41-0462-4070-bcf0-7342df166318"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1374, 50, 400, 10, 29, "Input",ExpressionUUID->"417dd26b-d540-43a9-9030-505928e38273"],
Cell[1777, 62, 63028, 1033, 293, "Output",ExpressionUUID->"1c9e3495-4abc-4a90-a563-0cc672d1da6e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64842, 1100, 716, 19, 29, "Input",ExpressionUUID->"778af4a0-abd2-4a16-9068-7ddbc602fe6a"],
Cell[65561, 1121, 17509, 545, 226, "Output",ExpressionUUID->"da47c24d-cc72-452a-9643-494061cc26b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83107, 1671, 621, 17, 29, "Input",ExpressionUUID->"bb949ee6-ffa5-42a5-ae28-60356f472fce"],
Cell[83731, 1690, 2421, 45, 353, "Output",ExpressionUUID->"a631c2c1-fbc7-4024-84a3-b3fcb282d452"]
}, Open  ]]
}
]
*)



==> experiment0/UJet_pepare.py <==
[ [ 
 lambda x: np.exp(-0.5*x[0]**2 - x[1]**2/2.), 
 lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[1]), 
 lambda x:np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(-1 + x[1]**2), 
 lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[1]*(-3 + x[1]**2)), 
 lambda x:   np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(3 - 6*x[1]**2 + x[1]**4), 
 lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[1]*(15 - 10*x[1]**2 + x[1]**4))], 
[ lambda x: -(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]), 
 lambda x:np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*x[1], 
 lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(-1 + x[1]**2)), 
 lambda x:    np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*x[1]*(-3 + x[1]**2), 
 lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(3 - 6*x[1]**2 + x[1]**4)), 
 lambda x:     np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*x[1]*(15 - 10*x[1]**2 + x[1]**4)], 
[ lambda x: np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(-1 + x[0]**2), 
 lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(-1 + x[0]**2)*x[1]), 
 lambda x:np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(-1 + x[0]**2)*(-1 + x[1]**2), 
 lambda x:     -(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(-1 + x[0]**2)*x[1]*(-3 + x[1]**2)), 
 lambda x:np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(-1 + x[0]**2)*(3 - 6*x[1]**2 + x[1]**4), 
 lambda x:         -(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(-1 + x[0]**2)*x[1]*(15 - 10*x[1]**2 + x[1]**4))], 
[ lambda x: -(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(-3 + x[0]**2)), 
 lambda x:np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(-3 + x[0]**2)*x[1], 
 lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(-3 + x[0]**2)*(-1 + x[1]**2)), 
 lambda x:         np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(-3 + x[0]**2)*x[1]*(-3 + x[1]**2), 
 lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(-3 + x[0]**2)*(3 - 6*x[1]**2 + x[1]**4)), 
 lambda x:         np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(-3 + x[0]**2)*x[1]*(15 - 10*x[1]**2 + x[1]**4)], 
[ lambda x: np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(3 - 6*x[0]**2 + x[0]**4), 
 lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(3 - 6*x[0]**2 + x[0]**4)*x[1]), 
 lambda x:         np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(3 - 6*x[0]**2 + x[0]**4)*(-1 + x[1]**2), 
 lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(3 - 6*x[0]**2 + x[0]**4)*x[1]*(-3 + x[1]**2)), 
 lambda x:         np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(3 - 6*x[0]**2 + x[0]**4)*(3 - 6*x[1]**2 + x[1]**4), 
 lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(3 - 6*x[0]**2 + x[0]**4)*x[1]*(15 - 10*x[1]**2 + x[1]**4))], 
[ lambda x: -(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(15 - 10*x[0]**2 + x[0]**4)), 
 lambda x:np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(15 - 10*x[0]**2 + x[0]**4)*x[1], 
 lambda x:         -(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(15 - 10*x[0]**2 + x[0]**4)*(-1 + x[1]**2)), 
 lambda x:np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(15 - 10*x[0]**2 + x[0]**4)*x[1]*(-3 + x[1]**2), 
 lambda x:         -(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(15 - 10*x[0]**2 + x[0]**4)*(3 - 6*x[1]**2 + x[1]**4)), 
 lambda x:         np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(15 - 10*x[0]**2 + x[0]**4)*x[1]*(15 - 10*x[1]**2 + x[1]**4)]]


==> experiment1_diagonal/.ipynb_checkpoints/ModQunatities-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Conservation of modified quantities"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from odes import *\n",
    "from scipy import integrate"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Problem setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "h = 0.15 # discretisation parameter\n",
    "N = int(1e4) # number of steps in time direction\n",
    "m = 5  # number of steps in stencil\n",
    "\n",
    "# matrices in stencil\n",
    "a1 = 0.3 # choose a >= 1/4 for a stable method\n",
    "a2 = 0.3 # choose a >= 1/4 for a stable method\n",
    "A2 = np.zeros((2,2))\n",
    "A2[0,0]=a1\n",
    "A2[1,1]=a2\n",
    "A1 = np.identity(2)-4*A2\n",
    "\n",
    "a = np.zeros((3,3))\n",
    "a[1:,1:]=A1\n",
    "\n",
    "# Jet of potential, starting with primitive\n",
    "UJet = [0]*10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# UJet[0] = [lambda x: 1/2*(-x[0]**2-x[1]**2) , lambda x: -1*x[1], lambda x: -1, lambda x:0, lambda x: 0, lambda x:0 ]\n",
    "# UJet[1] = [lambda x: -1*x[0], lambda x:0, lambda x: 0, lambda x:0, lambda x:0  ]\n",
    "# UJet[2] = [lambda x: -1, lambda x:0, lambda x: 0, lambda x:0 ]\n",
    "# UJet[3] = [lambda x: 0, lambda x:0, lambda x: 0, lambda x:0 ]\n",
    "# UJet[4] = [lambda x: 0, lambda x:0, lambda x: 0, lambda x:0 ]\n",
    "# UJet[5] = [lambda x: 0, lambda x:0, lambda x: 0, lambda x:0 ]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "UJet =[ [ \n",
    " lambda x: np.exp(-0.5*x[0]**2 - x[1]**2/2.), \n",
    " lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[1]), \n",
    " lambda x:np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(-1 + x[1]**2), \n",
    " lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[1]*(-3 + x[1]**2)), \n",
    " lambda x:   np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(3 - 6*x[1]**2 + x[1]**4), \n",
    " lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[1]*(15 - 10*x[1]**2 + x[1]**4))], \n",
    "[ lambda x: -(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]), \n",
    " lambda x:np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*x[1], \n",
    " lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(-1 + x[1]**2)), \n",
    " lambda x:    np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*x[1]*(-3 + x[1]**2), \n",
    " lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(3 - 6*x[1]**2 + x[1]**4)), \n",
    " lambda x:     np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*x[1]*(15 - 10*x[1]**2 + x[1]**4)], \n",
    "[ lambda x: np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(-1 + x[0]**2), \n",
    " lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(-1 + x[0]**2)*x[1]), \n",
    " lambda x:np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(-1 + x[0]**2)*(-1 + x[1]**2), \n",
    " lambda x:     -(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(-1 + x[0]**2)*x[1]*(-3 + x[1]**2)), \n",
    " lambda x:np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(-1 + x[0]**2)*(3 - 6*x[1]**2 + x[1]**4), \n",
    " lambda x:         -(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(-1 + x[0]**2)*x[1]*(15 - 10*x[1]**2 + x[1]**4))], \n",
    "[ lambda x: -(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(-3 + x[0]**2)), \n",
    " lambda x:np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(-3 + x[0]**2)*x[1], \n",
    " lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(-3 + x[0]**2)*(-1 + x[1]**2)), \n",
    " lambda x:         np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(-3 + x[0]**2)*x[1]*(-3 + x[1]**2), \n",
    " lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(-3 + x[0]**2)*(3 - 6*x[1]**2 + x[1]**4)), \n",
    " lambda x:         np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(-3 + x[0]**2)*x[1]*(15 - 10*x[1]**2 + x[1]**4)], \n",
    "[ lambda x: np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(3 - 6*x[0]**2 + x[0]**4), \n",
    " lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(3 - 6*x[0]**2 + x[0]**4)*x[1]), \n",
    " lambda x:         np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(3 - 6*x[0]**2 + x[0]**4)*(-1 + x[1]**2), \n",
    " lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(3 - 6*x[0]**2 + x[0]**4)*x[1]*(-3 + x[1]**2)), \n",
    " lambda x:         np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(3 - 6*x[0]**2 + x[0]**4)*(3 - 6*x[1]**2 + x[1]**4), \n",
    " lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(3 - 6*x[0]**2 + x[0]**4)*x[1]*(15 - 10*x[1]**2 + x[1]**4))], \n",
    "[ lambda x: -(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(15 - 10*x[0]**2 + x[0]**4)), \n",
    " lambda x:np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(15 - 10*x[0]**2 + x[0]**4)*x[1], \n",
    " lambda x:         -(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(15 - 10*x[0]**2 + x[0]**4)*(-1 + x[1]**2)), \n",
    " lambda x:np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(15 - 10*x[0]**2 + x[0]**4)*x[1]*(-3 + x[1]**2), \n",
    " lambda x:         -(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(15 - 10*x[0]**2 + x[0]**4)*(3 - 6*x[1]**2 + x[1]**4)), \n",
    " lambda x:         np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(15 - 10*x[0]**2 + x[0]**4)*x[1]*(15 - 10*x[1]**2 + x[1]**4)]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# U(x) = 1/2 V(||x||²)\n",
    "# scheme only rotational invariant, if A1, A2 commutes with rotation matrix\n",
    "VJet = [lambda r: 2*np.exp(-1/2*r),\n",
    "        lambda r: -np.exp(-1/2*r),\n",
    "        lambda r: 1/2*np.exp(-1/2*r),\n",
    "        lambda r: -1/4*np.exp(-1/2*r),\n",
    "        lambda r: 1/8*np.exp(-1/2*r)\n",
    "       ]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Compute consistent initial values using a modified ODE\n",
    "0, 1h,2h,...,(m-1)*h"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "# integrate ode until (m-1)*h using small Euler steps\n",
    "NN = 800\n",
    "hh=h/NN\n",
    "\n",
    "zz = np.zeros(((m-1)*NN+1,4))\n",
    "zz[0] = [1.,-1.,0.1,-0.2]\n",
    "\n",
    "for j in range(1,(m-1)*NN+1):\n",
    "    # zz[j] = zz[j-1]+hh*ode0(zz[j-1],UJet,a)\n",
    "    # zz[j] = zz[j-1]+hh*ode2(zz[j-1],UJet,a,h)\n",
    "     zz[j] = zz[j-1]+hh*ode4(zz[j-1],UJet,a,h)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f10f4d18220>,\n",
       " <matplotlib.lines.Line2D at 0x7f10f4d18250>,\n",
       " <matplotlib.lines.Line2D at 0x7f10f4d183d0>,\n",
       " <matplotlib.lines.Line2D at 0x7f10f4d18490>]"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(np.linspace(0,m-1,(m-1)*NN+1),zz)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Continue solution using functional equation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "# initialisation \n",
    "y = np.zeros((N,2))\n",
    "\n",
    "# initialise m-1 previous values consistently\n",
    "for j in range(0,m):\n",
    "    y[j] = zz[j*NN,:2]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "# compute values of functional equation\n",
    "for j in range(2,N-2):\n",
    "    \n",
    "    #b = -A2.dot(y[j-2]) - A1.dot(y[j-1]) + 4*y[j]-A1.dot(y[j+1]) + h**2*np.array([UJet[1][0](y[j]),UJet[0][1](y[j])])\n",
    "    b = -A1.dot(y[j+1]+y[j-1]) + 2*A1.dot(y[j])+2*A2.dot(y[j])-A2.dot(y[j-2])+ h**2*np.array([UJet[1][0](y[j]),UJet[0][1](y[j])])\n",
    "    \n",
    "    y[j+2]=np.linalg.solve(A2,b)\n",
    "    \n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Compare with scipy integrate\n",
    "xi0 = np.linspace(0,(N-1)*h,N)\n",
    "scode=integrate.solve_ivp(lambda t,z: ode0(z,UJet,a),[0,(N-1)*h],zz[0],t_eval=xi0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f10f2ba2730>]"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABJsAAAE/CAYAAADhQsJCAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAAEAAElEQVR4nOydd1gUVxfG31l6RwQRAQEroogFe+81xZZEo4mJiZ/pPTGWGGNJokajiYktlhh7770iKghKEaVJ77333fn+WHbZMm3ZWXbR+T1P8rgzd+7cLcycOeU9BEmSEBAQEBAQEBAQEBAQEBAQEBAQ4AORvhcgICAgICAgICAgICAgICAgIPD8IDibBAQEBAQEBAQEBAQEBAQEBAR4Q3A2CQgICAgICAgICAgICAgICAjwhuBsEhAQEBAQEBAQEBAQEBAQEBDgDcHZJCAgICAgICAgICAgICAgICDAG4KzSUBAQEBAQEBAQEBAQEBAQECAN4z1vQBd4ujoSHp6eup7GQICAloQGhqaR5Kkk77XoQ3CtUhAoPkjXIsEBAQMAeFaJCAgYCiwXY+ea2eTp6cnQkJC9L0MAQEBLSAIIlnfa9AW4VokIND8Ea5FAgIChoBwLRIQEDAU2K5HQhmdgICAgICAgICAgICAgICAgABvCM4mAQEBAQEBAQEBAQEBAQEBAQHeEJxNAgICAgICAgIGBEEQOwmCyCEI4jHN/uEEQRQTBBFW/98PTb1GAQGB5x/hWiQgIKANBuFsEi5kAgIChoBwLRIQEDAQdgMYzzImgCTJHvX//dQEaxIQEHjx2A3hWiQgINBIDEUgfDeAPwH8yzAmgCTJyU2zHAEBgReU3RCuRQICAnqGJMnbBEF46nsdAgICLzbCtUhAQEAbDCKziSTJ2wAK9L0OAQGBFxvhWiQgINCMGEAQRDhBEBcIguiq78UICAi8sAjXIgEBAUoMwtnEEeFCJiAgYAgI1yIBAQF98xCAB0mSfgD+AHCSbiBBEPMJggghCCIkNze3qdYnICDwYiBciwQEBGhpLs4m4UImICBgCAjXIgEBAb1DkmQJSZJl9f8+D8CEIAhHmrHbSJL0J0nS38nJqUnXKSAg8HwjXIsEBASYaBbOJuFCJiAgYAgI1yIBAQFDgCCI1gRBEPX/7gupPZev31UJCAi8aAjXIgEBASaahbPJIC5kGWGARNLow+vEEtTUSVBYXqP9WjIjtFoLAJAkidKqWu3XkngbkIi1mkIiIRGdVaL9WtJCtP5cJBISyfnl2q/l2XWtP5dasQTBiTzIB2U8AkhSqynqxBJEZRRrv5bku1p/R/rEIK5FAgZBYXkNTodn4GxEBvbeS8KpsHSceJSGq0+ycSs2F+XVdfpeokAzhiCIAwDuAehMEEQaQRDzCIJYQBDEgvoh0wE8JggiHMAmAG+QpJYXegEAQEZRJWrqmu99SsAASbwN1PFg/+sB4Vr0YlNUUYNzEZmoqtXumUbgxcUgutHVX8iGA3AkCCINwDIAJgBAkuQWSC9kHxAEUQegEk15IQvdDZz5TPrv0T8Cg79o1DSj199CUn4FAOD8p0Pg08ZW80nSQoGA34CYc8CoZcCQLxu1lrd3BuNWrLSs5+qXw9ChlbXmk2Q8Am6tla5l4CfAsIWAmebzfH7wEU6GZQAATn00CH7u9pqvpTQLeLQXuL4S6DkHGL4QsHPTeJott55h/ZVY1NRJcOnzoejc2kbztZTlAg/3ANdXAO1HAWOWA619NZ7mVFg6fjrzBPnlNTj8vwHw92gBkYjQbBKJGEi4Afw3DXDrC4xcDLQbrvFa7j7Lw5qLMQhLLcKRBQPQ090exkaN8FPHXQH2TQesnIBxq4Hur2k+h44x6GuRgM6oFUtQVlWHqIwSBD7Lw524PESmS52r9pYm2Dq7N/q1aykfn11ShZHrbqK8ht74EhHAg8Wj0dLaTL4tMa8c3x2NQHBSAbq52mJE51bo6+WA7m72sDQ1gklj/q4EnktIkpzJsv9PSDtnNj0kCeQ8AZy1k6yrE0tQUSsGKQFsLYxR78fXKzV1Egz85TpGerfCL9N80crGvPGTleUCxSlAYRLQYQxgbA4Ym2q1vp13EjHR1wWt7bRYlyoFiYCFPWDRgpfpzkdm4sN9D/Hvu33Rxt4cRiIRvByttJuUJIGIw4DISLpWWzeglTcv6wWAtZeiMdLbGb09+PkMlMgMB/a8BPi8CkxcJ12/kQn/59ERBn0tEtCKsuo6/HohGm0dLPHuYC8YUTxnvLv7AR6mFKFnW3sk51egTizBsQ8GoqOz8jNSSVUt4rLL0NPdHnUSEg9TCtHX0wF55dVK11GxhERZVR3sLKV/A3ViCYxEhEFc/wV0A/E8Pyf5+/uTISEh2k3yo53y66HfSh/aNSCruAr9f74mfz1/aDt8OLw97C01NDpU1+LWB3jvqmZzAPBceE7+7zf6uOPTUR3Rxt5Cu7WY2wMLk7VaS2tbc6x/3Q8D21NWJdGzrjNQlqWyPs2zcBTXAgCbZ/XCpO4umk2yvitQksb7Wl7zd8Oa6X6aTXL4beDJSd7X8rJfG2ya2VOzSU5+CITta9RaCIIIJUnSX7MTGha8XIsEdMKTjBJM3BTAOEZEAEGLRsPJRuo4+vF0FHbfTWKde05/D6x4tRsAqSE26JfrKK2iz3hq62CJQ//rDxc7Da/HAk2CcC0CcGsNcGNVw+uh3wL+7wC2bTSe6rODj3CqPtgEAB8Mb4/vxjfCgVBTDqxuA0zfBXSbqvnx9YglJOJzyjDu99vybQPatcTWt3rD1rwRzoHfvIHSzIbXtq7Aa/8Cbo37CaUWVGDImhtK20KWjIajgkNbI7IigS2Dlbf1nA2M/gmwakl9DAcm/xGAx+nK2eo75/pjpLdzo+dE5FHg2Dz17TN2A12nNH7eemR2zoXPhqCLSyOCwXSEHQBOLlDfPuck0LY/YNK4a71wLRLQhsfpxZj8xx2lbeO7tsaWOb3lr2vqJBi65gaySqoo51D8W5FISLy5Iwj3EvIxd6AnpX104bMh8HK0wqubAxGXU4b97/WDjbmJ3P76dZoveri3QFxOKXq2bYGo9GJ0cbGFu4MlT+9aQFewXY+EMCoTj/5T33Z7jUZTFFfWKjmaAGDb7QRM/fuuZmspSlHflvZAoynKquvUHAcHH6TiJZULDitiivK7qiLNppCQ+OpwuNK2rJIqzNoepNlaAHVHUyM49ED98/1o/0PNJ1J1NDUCqjK+wyGNmFfV0QQAddWaz6PC6fAM9kGqqDqaBASaiDqxBPcT8vH1kXDsvZekVh7zy8Vo1jkkJLD+SgwAoKpWjH1B3Bzrh0JS5efbfCOe0dEEACkFFVh9nno9YglPpc8CAtqg6GgCpDbR+i4aT9Pu+3NKjiYA+PvmM83Xk/8MOPae9N9H3wHWdQICNzaqdHzDlVglRxMA3EvIx8XIRtoYio4mAChJB3aMalQpuURCUl4//FdexR4Ojm9KHh9T3/boP+DE/4DyxlWH772frOZoAoB3d4cgKEGLivNymiYbR+YC575u9LQ5JVVYdCJS/nrCxgAs2BuKoIR8FPAhe0HlaAKAva82VE0ICDQBD1MK8d6eEGy99QwL/gtV238xKgsRaUXy1//eS6J1NAHAG9vuy//9KLUI9+r/vukCcRM2BmBHQAKis0ohlpBYfyVWKdD33bFIjPv9Nj7e/wiDfrmO+XtDMWTNDeSUVIEkSWy6Focx62/h33tJyC/T/llGoOkQnE1MnPpI6ylKKqkfDhJyNdQF+l3zUixVsmkuGvma3lBX0GQelXI3yJLzy3HsofaOGdxYTb09dDfnKRJyy/DdsUj2gWw8OUW9/eCbnI3LnNIqDFt7U/u1VNFoYK1sBdRUcJqiuKJWzTkpI62Q2xwCAvogOb8cy049hufCc+iw+ALe2HYfR0PTsPRUFD458BCyjN6c0ircjuXWKfBAcCpKqmrxIKkAtWJuD7I1dRIEJeajvLoOO+8kcjrmTHgGKmqUHyrvxufBe+kF+P54GZ4Lz+HDfaH8aMsJCOgJCc2f0LS/76JOrIEz5sAbQMz5htdl2cCVH4AMzYNFgc/yKLd/eywCy89EaTwfLbfXAhWa6TH+diWGNgNz5bknfKyqgfgrwG+dG3Xo0pOPafetuxzTOH3Oump6mwYAHmzXfM56fjgVhf1BysHGi1FZeH3bfc0DsZoScQiIPs8+TkCgEaTkV0Bcf6EVS0h8fjAMV59m4+cL0UgrrKQ8Zvrf9+T/vvY0h3H+4spaPMmQ/l1ej87mtKZ1l2PR18sBC4a1RxBHTdpr0Tk4HZ6B9VdiEZdThh9ORWHOP8EorarF98cj0WnxBQTGU1+7BQwDwdnUGIK26nsFDfxox9l5INJ1PexvnYEq7UWkFT3rrNz6lXr7mc+AkkzqfSrU0Vm9kHr2OXP4Lert0Wfpo3IqFJbTZy7QOX4o+cWdfl91KacpUgrof1eDf71Bu0+NDdo7SgUEuBCRVgTPhecwbO1N7LlHnX10KSob++ofLqIoIvBMnHyUztk5JSMwPh/nIzM5O6gAIDy14TqakFuGubseKB1/PjILw9behOfCc1iwNxQlQsaTgL7ZNpw6A1tDQpMLkVOqQdS6libyvn0kELhJo3Mz2Ui7ApM0mgvp6pkDcm6u1jir5eQj+oziWjGJU2HpGs0HcS1QS/3ACQCQ8H9NeZBUiEmbGuHA2fOy9DNjInRPo9YkZsiASy+qxKjfbjZqXgDc1nSQUQ5JQEAjasUSrL8cA8+F5zB07Q2M+/02CsprkJhXhpSCCqyZ1h2O1vQSLjViCRJyy1ArliA0uRAA4GyrXKarePzmG/EAgIfJRQAAazNqKeiZfRueSSZ3d8GA9tzLdI+GpmHluadK255klsD3x8s4EJyCGrEEb+4Iwhvb7uHnC0+RVliB3y7HCA4oA0JwNjWGC99KBR9ZkHUrouOvm/H8rEc1VZsCsYRkTDvssIin6EplEadhTI9dL/8ZyMtSIOHWDUrCYGz8cIqnaCZpSJ1tuD308uabLNb+AURAgAurzz9lHwTg14vRKKuuw5NMzZxN5yMz8TClSKNjHqcX42ioZlmcss6PJEli2eko1DBkelyMysLPHN+3gIBWpDNkC2U8Au5t5uU0Gt17mMbeWa/RecUMgSdAWsrGme0jmfdrKD3A9pl8djBMo/mwcxwQtIV5zJ0Nms3JAbbPmJLU++xjznwK5MVpPjcLzzStQlDkzKfcxvEgbyDwYhOfU4qItCK89McdbLoer7C9DB/uC0V0ljTI7NPGFvOHtlM61tLUSOn1stNRyCyqktsdlqbKDiRzk4bx5yIzIZGQcpvFhaZxQTvHhgZSIzq3QhuFcVtm96Y6BEM6SqtoQpMLkcshAHE/oQBbbyVg8K838Mf1eLy5IwjfHY1AaHIh6sQSVDI0dBHQLYKziYq6auDeX8xjqHSLVPhgXyjWXoqh3b/mIv0+5XNp30J71bmnmL7lHu1+puwejSDYf1JRGcX4+kg467imoLiiFnfimsD7zeFzAZgdX/zBzZJ/jnsHCDRjKmvEOBySisMPUpX0l0qqanE/gVtadmlVHXYHJiKVIXuPivsJBfJoH1fuxOdxTheXkVUszda4GZuLAA7XpwPBqZo9CAsIaIq4Dtg+gnmMhN2YJ0lSXnpBx43oXJRXc7V7GO5nGtzEjj9MQ1hqEeOYdnwF5QBpGV0l92sJ7/djpswrGVd/pM8cU4EkSewISOA0tphGXkJrOAYYZXy4LxRXnrCX/xx+kKpZaaemrGzFS1agwIsHSZK4HZuLcb8H4OU/A+VOJUXuJxTIy/hb2ZqhQsXpInPqyAiIy8OzvDL56+pa5fGq8jC3YnNRUq8nl0ojsaG4ruo6CQ6HpMpf9/KwpzzGzJj9uenVHg2NKQ7O7y//t6yr5KGQVEz7+y7G/n4bPssu4khIauMc3gJaITibqAjcBFz6nnkMB+dBehFDijJX4q4CK1jSDTmEAS8+5lZSxkh5XoMQpxZreX9PCB5pmB2gBklKO6kwroX9O/rffyFq6Zk6IecJq4PyYHAKJmxk7orFC0feBjIjGIck5pVjG0fDUUCgKYjKKEbvFVfQ5YeL+PZoBL49FoEZW+7KH0ozNLzebrudwM81Wgdk1Qtirr8cq9ExisRml+LLQ2H1naG0L28WeMHh8iAvMmIdcjYik7X746ITkfj2KPM9CgCwuT9QxCDWX1UE7BjDPg+ALw83cQAs+zHwqyenoeciMjldq3gRtFZFzG3O+wkFnG0pv+WXtVkRA5qlY5/nKPz+7bEI7AzkprnXaPK4X+sFBADgnzuJ6Lj4At7aGQyxhMS8wV60Y2UZ2WbGRmoZPgQIfDaqo9K2ffel19UWliZyR5KMkqo6eLe2kb/+VaHJSlUttVP26tMGp25ocgG2BzT8Pd2OVQ+oudpbILdM/dqzsr67rwxFv5GinaMaFEzILQdJAt8cjcBPfOrvCXBCcDZRwSW9mYNThZdIVPwVDmthN/AIPmqibv0KRB5hHhN3hVUTiBefcshO9Za9qmzwoe62ooBWKdIysiKBFa2Yx+x9FbjwHeOQdRweLFlTSetqgKiTzGNS7gHH5zMOmb0jCGdYus79fjUWVbUskWwhPUpASy5EZsJz4TlM2nRHrZlBeFoxPjsYBomERE6JZqUIJVV1nLKG9EFuaTWCEgsQqYGTSNHZ9Di9GBM3BuD4o3Q8Ti/B5D/uwHPhucZ1khQQALg5m4K2AE9OMw6Jyylj3C8jnsu4XA7OjbRgTuczZLh2xu214goepmiWeckOt3s4qy3QWK4s4z72r36sv7/GUsCgp6mGRKL5OgRbSYADN2Jy4LnwHHYEJOC3yzFoYdWgn/T+kHYMR0oxMxapVVBceZqNT0Z2UNp2tV4c3NLUGGUUWaa2Fibyf1NlU8kwNZK6GRSzGWX6TvJzUWQXDu7giEwKB3s3Vzul15eiGhzGG69xK6M9FJKK0qpaDPz5GjwXnsOyU/RNDQT4QXA2NZaw/UAZs1AsL/cOLpNs7A7c+Z1xCD9pgxwcVmc/B469zziES6lYbDaLiHU2x4vD9ZXcxjHw3dEI5rTvBzsAMYcH3STmaC7J4XPps+oqbkQzdIgIWCfNXGKDZDYMy2vYHyx+vxrHHO17dh1Ybs++FgEBCgrKa+C58Bw+2Mf8oHX1aTYOPEhBrS7LHJqYylox55IUGbJrfH5ZNebuCqYsjf70wCN4LjynWeMDAQGAe4nS4TnM+zkaRrruZ6JTeGiU0liiWEoUAQBpIdwnPPgmkMsu+UDyE0ZUJ/B3zcZfWqyTZVTW1CmVbTMSupP970CVx8eEUjoBSmrqJLgZk4OzERl4Z9cDAMDKc09RUSPGF6M7ycctOqFc7TGgnXpVTEWNWO0SLJaQMDYSwdxE3SWgWspmQyMADgB+7vbqa6ewyw4plNABUBPydrW3gJ2lidpz15bZvXA5SjkbUUKSsKt3fJVWcbtHVdVK4PvjZWTUyxXsuZeM9ZdjMGFjAJacjOSkDyWgGYKziQouYs631wIHZ2l9qrDUIhYnA8cb+IMdjLu5OHje2hmMnBKm+nyOa8lhbsPLxdYcu+E2c3cVrp48lu+Si87JoZBUbL31jGEER6uYpayPq6nGqBlTwrEjDdtaOC6mmiZlFgAQyZxVJiDAxPGH3EW1l595gmwNM5sMmZisUnlkkSt1YhIkSWLRiUjkUaSfK/LDqSg8SNJMR0rgBYeDHhMXmnv+xu7ARGanQ+RR4Je2TbcgVdhu3hIJsGMU9/mSAoCzX2h92kbRqEnZjyFJEmsvRbOOU2TPvWTM2Eqve6pEKbfyPCXCD3Au+RR4sfjkwEPM3fUAH+9/pLbvfkI+XO0tAADXVQLR9xLy1crj/rufTPkXkpJfgc2zeqltVw1aTenlCgAIptCh9HGxZXwfdJSqZE71aGsPGzNjVKtcZ8d1bY2995XLpqf3dkcLSxNwxcFKuROfsUj6/LbpejyeZpbgv/spWHyCRaJFQGMEZxMVXG9wDA/2I3+7yanG/tXNgTj0IJVhBEdHBsOaL0VlcWolfDs2F9tuM0TTuRqbHMWw2WCO0HH8jlhKDLkKcjOP4sfK4pLZxGESbuN4+lwYM+aac2RaQO9oUkJWUyfh3ImuOaBqZHFBRACnwzNwKYpd8BYAbsZo5swSeIGpreRW0s8BrreFjKJKjQX8aQk/xJs35MczT7CdKevw2XXNJryxml9PDVtKWB03wW9NqKwRIylfs++q3+qr7DZyo7r4sv/CnuWWYfMNpgAiNeEsAvJyGtt9uKwRTiqB5w6SJBEQl4uHKYWorhNT3tNf93cHIL3nV9WKMdbHWU3oGwBGeCtLfGy+EQ9TCuHtfcHJGN5ZXQ5ENWPx1Z6u8n/7uSmXtMkcN4pQbGKlYytr2JgrZ1D19XLAs9wyteylOf095NceqveviqKuXfDiUZQZ4JefZCMwPg8/nHos6F3yhOBsUiX2MhC8jdtYBqdKggZaQLT1rrVVQC3HeUT0a/nfXg5dR/iEwdgZue4mJ8cXwGYyaJ9NdPVJNgoruNXhM2ZA8RTx5aqrxUt5AcskTVYCKvDCc+VJNj7a/xA7AhJQXdfwt8SYNUcBla6ANmj6dzaskxOv59cUIxGBFWe5O9zySnUgJizwfHLhW+DE//iZi+MfVklVHYasucHPOU/Mp3UC5ZZWw3PhOY2mK6lisBs0ve/d+hXIj6fdzUm7SoHUggqUMq1PB7ll8/eGYMVZ5ox2VbJLqnGCLXu1MTZEcQqQ+oD3aQUEmoq/bj7DnH+CMfWvu5i57b58+6aZPeX/TitqcO7ml9egqKIWy1/uqjbXqnNP8KmCHlN1nQQRaUVq446EpEEsIdHZ2UZpO6HyrNWhlbX8361szZX25ZerP9tZmNAHtr0crSi314olsDZXzlZaO707jj9UT/Do6NywHmuGEj9VVr7aDTEMWlNv7gjCv/eS8cG+UDzLLcORkFQNOqQKqCI4m1TZP4NVz6YBflI3RHTG15ZBwKP/OC6Fn69STHcXTrgFRBziNgnDnTwhTwNBbrqPVyJpfORIgff+1UC3gA8YPpdXNwdy7iTDbChx/E1mPwYe7aPcFRifx/nBnVGngYfvSOD5JTGvHJ4Lz+H9f0NwLiITK889xWtb78vr9PWt2TJFIYLHhQndWms0fnQXlqYCFIzypj9m7/1k5JVxLyVU/XyLKmrw5/U4fHU4HPE5LJp5Ai8W+ZpngVCx4uwTbOIo4spIUSrwox37OEWqqTOl43j/rTfCk0ETsApLLcLo9bc0mmrb7QRM/esu/YDGeFpYjmlsowXGaWurgMdHGzUv/hnduOP4IO4qcH+L/s4v0Gx5bes9eC48h7WXpBppX43pJO8iBwDONmbyfwfG5ysdG5xUgHZO1lDlQVIhfNool7epHgtIM35uxuTgm3GdlbanqGSXWpgYYe5ATwBQKydOL1LPmjRncDb183KQ/9ujpaX831W1EhRVKD8PtbQ2w6kw9QYnitUVd5+pvy86XvJrg2+OMHc8/XpsJ6QWVGLUb7fwzdEI/HJBs9JbgQYEZ5M26PphmiHapStob/7/vgzUcI2w8RQ2optmxyjg4R5uc+THAdGaRS01WQrSQ4H4a9wmyYsB1rSn3BXGNT0bLA4eTR7QT31IufnNHUGcpyiprNNdFxqB55LqOjFm7wjCiHU31faFpxZhzj9BKKuug5OCYaUPxnfVzHk0rLNmmU2TurtoNB4AZtSnzlNBZYgxodjFJimvHC//GYh1l2Nx7GEaRq+/jRlb7gp/2wKNY20HaVBIhX/u8NQ+PuU++xgdYsToCW+El5xmvuT8xnXLZe741wj7LOWuNOufZ2iDmwBwfQV/2XSanJeF36+ydA3eN417RYKAQD0BcblqOkjBSQXY+EYP+etkllLVOpomKZtvPENvjxaMx7a0MsXxh+kYzFKKZmIkwqAO0jG3YpWbZFGVmZoY0bsZLE0bMpGsFP5dUlmr5sAOiM2lLLu9otDJjqqRUzdXah2pTdfilDr4qjKsk5PcKSfTotp7PxmeC89h6JobQnmdhgjOJq3gSauHj3kKk1hTh5uMwiRg1yStp6H9VDK4tQGWw4OQO62e0vaRQKkGD3kV2rdaP/koA4+o2hsfmcs9E44n9t5Pxst/3lHfUZDIvWOgwAvDyUfp6LzkIu7E0/8dRKQV45sj4XC05tfZpKovwMaA9uqdXOho52iF1rbmap1b6HC0NkXvtg7sAxWY6NtaTcdAG2Simin5FZj29121COaDpEJ4L72Iw4yaggIvBJqWipfnAmIDK9Ok0SnkvaRK3ymZTBSlAmc+b9yx+2fwuhRAvURHiRLNnOdcKa6oVRNS1oTfr/KQmScgAKCwvAYLj0Xg26PhuPpEXZcpIC4PlxX0mr49FoGebe1p5/vr5jMM7qDsLBrj44zI9GK80qMN41pGd3HGtehsVNWKWW2vvgoZSVQd7GTYW5pQ6kPJULQ5TBTGFZTX4J5KlpJqBzsZh2m2y2itUuoHSLvd7b6bpLTtJT/lz6eoogb3EqRreLO/csOHlIIKfMjSJVlAGcHZpA0l6cC1n7SehjdjR5+pw6okUzggNORhciFSNBSd1BXbAxIxv6nL7mhIL6rEFKo0+agTTb8YALHZFFHUTT2ALKGjg0ADgfF5+PxQGKexFx5n4Uw4vw8br/TQrCzO2swYQznqMHk5WoEgCHRubcM+GMCQjk6wNGMW6Vdldj8PFi0WzWjrYIXiylq8u+cB8hlKeL89FoE+q67SRk0FXgAak8Ut0aW+RSOMJhonENdmGIrcjstFdBZFWd6+GUAYdXk6IzRraMzaGDn9SeNL03TAtehsxGXTlTHqRljpf/+FYM3FGK3mYGyMIiDAgeMP09BzxRUcfJCKwyFp2HMvmXLcuchMpdcy54midpJnfQna+iuxaplJPdvaw62FBY6EMOujjezSCrViEmciMvHV2E6MY+0sGvSUurvZU45xtbeAewtLmBjRO5SfZjZcQxWFxPPKqlGjYm/cjFHOopIRyBC47NDKmrK0L72oUu1vODhR2bkVntaQufTDqSjKOXhp6vSCIDibtCXgN62nKCiv4V3ctrHsvpuELbf40WfQlpDkQgxdy5NAKA9cpog8CAgIcONylGaddphLQTSnaxtbuVHGBkFIBfsHcsxukglderakFrxUZUD7loxaBqq0c7TCgPYtGZ1CdMfR7nOywsf7H3ISIM4trVYzegUEGJHw5xjlhYhD0oxbHnicXoLxvweo74hrZKnZnfWUa+P9WUYHDkBKpxtHItKKMWbDbR5Xw44mzXvoEB4yBbRlj0pmjSJ+7va0+2TPIYr3bcVOkHEqwd8tN5/hoxEdWLv7trIxQ2dnG5x8lI4RFF3pVBlRLxtA121uUIeWcHewYHTMKpbFKa5b0dHDBpPf96XubZQcWkxkl9DrXSq+B5lelVhC4kBwKnYFJmJHQAJ+vxorCIgzIDibeKagvAaDftGs9e3p8AyM/k0zEUiuPEgqYB+kgiCCJiAgwDf6DgaXVtVhem83TmNt6zuhDGjH0dnkJHXquLaw4DR+YPuWlG2C6ZjVry0IgkBBGXdnk7mJiFHj6UJklkbCvhkUEUKBF4CqEg30GhXg6YH85wtP1R9YGtMQ5ekZadm7CoylXE1FxCFg/2tqm7WpyGsqvTVKpxsvaPm93FhNWf7JS6Nduh01glaTADXl1XUITW6Qv6hTuKaplvinF6prE8lQvBZum9Nbbf8xlQ6PJVV1mNrLFc62zKVxeWU1eMnPBaHJhZykXab2ktpSQYnUz5h9vVqijZ0FoxNHkcYmXLRS0Pb0VsksVy3h666BlAKVeXbsg4FIU/huFp2IxPIzT7Dy3FP8fjUOXZddYuxw9yIjOJsUKdE+cnubRsSMDSahssZy71k+Zmy5x/u8jaFWLMG6S9qlLgsICDQPskuqkKjSedJKg7a0XJCJNnKltLoWU3pxczZZmUqzjrq5cjNOPBzqnU327M4mV3sLuLWwhJEGziaZYadJZtN3470pBTNlbGATulXBkKVoBHTIL+5AjmZt7flk660E3H2mvdYhAKBS+cHo0IMUzP6He0MMnVKt/JASllqEv282Psvce+lF9Y08dS3WObmx2pfh3/oViDmvtlnCQ9TjdmyuelkxSQKrmXVxBF5MkvLK0XXZJUz7+y48F57D1SfZcFBo0PHJyI4YqdBpVtZVdulkH7W5uip0luvozK1s/0Z0Lt4Z5MU4Jr+sGhN9pU1LzkeyZ6H7e0oFx+liCn09HdDazhyVOnZ655Q2OLMqapTPlVaoLMMSoWXGlJ+bHa4+Za5w+fZoOOdzvEg0kztPEyARA+u99b2KBoK3az1Ftg4cWI3lfGQm/rzR9N31qIjLLoXnQu071PFFSCOyzwQEDBGSJPHJgUfot/oaRqy7ibm7guU3/E7O6m15tcHX1U4tksVEYXktXO0t1AQ0qTCu76BiJCIwhKU7CwC41Wc0cclskp2fuaNVA+O7tpYbpgUcnU3uDhZ4s58H5xRyLnAtERQQAKD2FHIuovHBPMUsAMRcAI691+i5FPnumOHqCr66OZBaD1EbtPUY5zRR1vvmPtJOwtpSp55VwUdm07w9Idh0XcWe1VREX+CFgCRJDFfpvPvevyFKWcURaUX4681easdmFlXiqzHK+klRGQ339CMhqXCxUxfAVuXH01GY2bct45i8smq0c7KGj4stzkVkUAprK+Jix2zruLWwgDPLHIq0sDRhLPvngmqTk31BKZyO45LBPqKzEx4kKTdmogou5tY7v8qq6/A4vZgX5/bzgOBskiHmR1+AF0HHmnLg/NdaT8NLlzuJWNrGWEtq6ngSl83XXk/qUUqR9uvQhrwGI+pmTA6m6zP77Ec7oFQaxSirrsOH+0L1txaBZk1RRQ28vj+vJOx9MyYXkzbdwYOkAvi00SwTiY2EvDJ8N557gCC/XGoETOvNLhSuWOLG1jIYAFzspUYVl8ymfu2knVxEHDObpimU/sneAxvfjPOGqbFIyTDVlg6tGgzB7JIqfHc0Ap4Lz8Fv+WV5JFZAQE7ITmkJHqQPXB/tb3z3HpGik+TAG9CVeLReaRIdIC2dTX/1AwoS+FlKU6DiXEsrrODssGcjIVfFEWho3RcFDALVrmpU3E8sgLmJETa+0UNp+447ifhkVEe18Z+OlD6T/XXzGbq2Yc++ziqpUupgTSXanVdfoj+puwsephShLUd9SzpEIgKtOTjCZHRztWPsXKcJXBxw7Zwa7BkmeYXxXVvXj7fGzO33lfZR2bQeLa2wKzAR3ZZdwuQ/7mDK3xTNnF5ABGeTDJ5uFLyUGvAk4shL86CaMmkbYy3hzQn3h7r3nxNXfgDE9Z8rX+UgITsbd9yf/kBGGAAD0UHJeAQAOPEonVP6LBWGInAvoB8epRSix09XKPcVV9ZixpZ7SC+sZGyTqylRGSUY3tkJfT0d2AcDyCuVXuPHd3VhHWusYIz5ezDP38LSBGbG0rI7Ls6mPhzXC0g74g3v3NARL6uY/Xrh62qHyb4uyCmt4s0JZGNuDC9HaWba7dhcjPv9trwVcXFlLfxXXkVospChKaDAjZXA2S8AALVi7e7/GlScCtBx7D0ggYeGK2U52s/RVKjYnYN/5a/hjNovujEdGwWeS2rFEryx7R76rLqK5WfYS5BDkwtRVFGDCd3UbZOHKYUIWjRKadsZhSxR1a5tdPx18xmWTOoCAHBvoe5IklXCTKovpQum0WJS5CU/5rJRtuwoRXza2LI6m+wsTNDWgd0JxuV5U3EIU1BOVi64XyVL6u0BHrhSL9Y+tVdDAPNeQr7Sdx6eWmRQVUb6QnA2yeDJwcOL2KQ26bg5T+X/5KVjhjY30J/b8muYaOMQDNwIxF0CwE/NPioL5YZ0oyiWiviJtfiO7spafoprgbXq0Q/O1K9Bm19ut2WXGn5vZdo7JwWaD3vvJWHKX+zRm3l7QngN3lfUiJFVUoXPx3D77cuygixMjTC1J3N2k5Go4dbYo60941hPhdRvNl0qW3NjeckdF17zd4eJUcNannHopLRwgjdEIgJPMzUTqvRoaQlbc+r1D2jXEkYiAicepeGtncEoqlDPBJ729z2tNGYEnkPKpMa4tq3iDULEmwK5JhpJAtdXajmbjjObIo/odn4tMCRZAwEBbbgVm4uRv93E/YQC1IkliMlWvg/LHD6KiCUkbsTkwNRYpJRxAwBT/7oLOwsTjPVxlm9T1MO8HSu1t+cPbce4ruD67CkASMhTtyMy6wNZno5WSrpQTLzRh74BCQCNyui6tbFTsnWoeM3fjVNmIpso+fyh7eSf4WejOmJnIHWX0k9HdsCt+s+3qk75uXx/cIPzqbJG/Zl9+ctd5f/mowNmc0dwNsnQxqkSshOQSI/nJbNJmyeyv/oDaSH1a+FhMdqspboYSLzN31okWkaO6ksltbF7vz8eKXWq8FSfr82nMmtHkNRxVlEAlGvh1Kv/brQ1dcUSEqguA9ZpX3Yp0Dw4EpKKpaeiOI+v5quctp7H6SUY2N4R/bzYs4VyFTq5sUXkFMvorM2MGbWhVLOZmJxJgzs6anQtVCz5K61iL/Ue2L4lBtVrQkVlcBfDBICF471RUkUddBnYviX2B6Xgi0PM4pe/XozGxI0Bgk6BgBT5vUW73wMvkgAyFCQTtM2Y8lt+WfpbL8sBbq/VbrLyXHkQyqAhpA+sJEniRjR/wURtHZKU6LI0UT21SXfnEmgWVNeJ8eF/oUgtkDaJKqyoxRejlTWXwtOK1TKVAOCHk1I76uuxndX2rbsUg60UnecUsah3JNFhY26MS1H0lQuZxQ2NrcbVl46xwSYxoElZXNc2tsrafBSM8WnNWkVhyuKwApSfu5hK/Wb4u8u1taxMlQNxLnYW6NjKGr6udmpd389+Mhiv9GiwMU2MCGQWVyIpr1xju+x5QXA28cHZL4AYPiMzWt60Cqi9tJrwOJ2nP4j67ifa2HSeC89JHTzapinXG77a+L0OBKdoXRIghdR6LUB9Cq22k9QbZNo+INaKSbWOOgLPN4cepPI63xSWjCNVZNepz1UMOioyFbqEDurgSKlbIKNaJYrFVPpmb2mi9LqEoQNcb5aSPEXaOVkpddzjUkKn+DmEpxZxPteKV7spdXVRJbu0GotOcBNTfpJZgn3B3IQ5BZ5z6u8t2j7z8+ozWNEg+M9HEKxW2yCYDFICbOjKPk6TKXXhbKm36Y4/TMc7ux/wNq1OnE3H35NKKOiaohTg1Ee6P4+AQUKSJH69GI0vD4ejvEaMD4e3l+/bcks52/dMeAYsTY0Q8O0Ipe2l1XUISSrAsE5OUGXHnUSEJBeijye9c+fKk2z4MnTPnd7bDYHx9F09s0uq5R0Wx3Z1ph2niDmLg0sTPFtaISKtSP56PIXDi4sWE1tZ4ScjO2Dr7Qbdud9puvL2cLfH9oCGcYpOLjNjEVZP8UV8bhksTI3kelcAELRoFLq52skzogBg+pZ7GPDzdQxfdxOTNt3Bl4fDWN/H84bgbJKh7U25pgLVdWLGBw02DsgMdJ4MBG3MqMl/3OFH1JuUZXxpZ9RJMyIMw2KtFUt4sJ7rPxctywMkfDjheIrISaPPQnTvRYIvQUcZEpLEO4M8OY+XRYkGtG+J/u2YHTk5pdXyhy9TYxGm96ZPAVftAtWZIbOpskb5748uOwgA/DmIjcuY0sNV6bqZweJsGtShJfrWZ3iRJIkQlc4pdIzxccbsfm1xjSFLQdPyuJgs/oTJBQQqasQ6cUbwkYheJ+bjHqwb/rc3VAd6IdLvIV3Bec8Hcp2VmIu8zovAjfzOV8+5yEy8sjlQ+uLM58CTUzo5j4BhQ5IkNl2Lx983n8k7bv518xn8PVrA0dqU0nb47XIs3B0scfmLoUrbp2+5h8paMWUg7Osj4Zg70It2HU8ySzCis7qjSsag9o7KjRYoyK3XeOzszL3LL1+IRITSY5Vq9+L3BnuxalA6Wpuynkf1ekhXctevnQP+vZdMOe+a6d2RVlgBklTWttr4Rg956eDuu0m0azj+MJ11nc8bgrNJjraGDIn5/4ZqVFKiyvfHI1FVy095VnJ+OS4ypExygRenSj3apquzpVdyQ3ttIoAnsfN641Tbz4WXr0em2aTlWiQk5FFPgRcDLoLYmnD9aQ6+HtsZ7VV0C+h4qNBZ8rNR7NlNhQpaQy/5sQuFy2jvZE27j0t5mwxNOvKplvplFTM/3Cmm62cWVyGfg7aBnYUJfp7qi4oasVz7gQ/YUvoFmgmVRdodX3+f0/Y2teC/UHx/PELLWZRJya/gxa6Q2gP8OsKGrLnOyzyXn2Rj/WXqyH2jqbcX+Hb+kSSknXEPvM7rvLpEnj0q2D0vJBIJiW23E7CBIjsmJLkQeWU1+HVad3RspWw/7L6bhNSCCnRytkEPd3ulfbN3BGHdDD+1+ZLzK3Arlrls9WkWfWVBfnm13KYwpnnwSC+U2hgEQcCmXn9S1dFSx0vnKXZuxCjbIxN8XRgbKn0xupNShhEdR0O5lSqfCWvoqqw4b8dW1nilh6va87WZsQgv13++D5IK9N/13MAQrpCAVAuoREtPI0kqpc01FmkKoPaOr7EbbsuV8htLnZgHI4okEZSQj7+0FI6VZvDwk9mkddWZwv/1vRZePheenHA6SdkXMBjKquvwJKNEKeNRpg/EF6XVdXiaWYKNb/TkNL6gvAa59eVf/ds5oCeLmLeiLkE/r5ac19XK1ox2nyadGNkEMBVRFB4HgHQGQ2tIR0f4K5T6cTV0fpvhB0drM9xhSK9vDL3acs/gEjBQitOAXz20m0NeRqf9veFwSBqQF6/1PDKGruWnMxkJ8K4NJNN84QNe9a4AIOk2UFHAew6zhCSBOn66ZzY5JD9BYoHmA0mS6PLDRfx8IZpx3L6gZJz7dIja9iFrbqCwvAZ/zFS2daKzSnHvWT7lXIdD0mDGkE3O9MwXmlyI94ZIM6PqJCQmdFMvUzsT3uBgebkHta7luchMyu3aICLUZTwiVaRcerrb49hDekdRXw66nYC69pIqgzpI7ULFTHLFoOqpjwehuKIWN1WcYR+P6ACCIBCVUYwZW+4p7ftmXGcl3c95g71QJ5bg3rN8XI/OfiGenQRnEwDcWQ9sG67dHDylUZNVpcDj41pOQvIixEuCDwePBK9vu4/4nDL2sczTgA8n3I+no/DdMW7aI4xr4eFzqaoVN3SzaSTS6zNP5YVaer4kJHg3ugUMg4i0InRbdgkTNwVg4C/XsPlGPGrFEgzpyK+zCZAaTN1c7fDRiPbsg9EQXSYIAh8NZxanT8mvkP/biCWtMEOhTISq24gMTZxNikYFk4HRxUU9Ayogjj6Y8flo5Y58YansJXSv+7tjdH2HG20DE6r04Wj4CRgwPGg/AiRySqtYH8g48yezSK4+4Mc20R1s1zmNufYTsP913vsD6iJDTEZ1nRjLTj3WydwADLaMUkB37ApM4vSc9e+9ZFTWiLFwgrfavvf+DYGTjZmaFtNBBi1MLueksssOh6Sha5sGTScqfcw99WVj0jmkJXmq2UJ/XufP4S+jc2tbJOQxPyOKRASuM5T655RyKxce1aUV7T6CAALjlR19vT1ayEuGh3VygqWpMTbfVP8Mpvu7ITy1CG9su6+0fc207pjR2w3RCllnA9u3xKRNdzBz+328uzsE+4Kef41LwdkEAPHXtJ+Dp5uNxcUvgYvfabsYXtaC4nTgylItJ+FRD4iHzCamOlqu8FJGB2DurmCsPq+dEU7ykdl0aRGyI65rXUbzInjnX0RCkwvx8p+B8td5ZTVYeykGr24ORG5ZNatWkqZcrnd8fDKyI9o5spfTPVJwrIz0bgVrM/rI1a7AJKXXfRmEvxWzfZgcSnkKwtpMTikAqFQok2b6c6FqKUyXrdTPy0FNeJwts8nZ1gxLX/IBANTUSXBaIaLJBRtz+s+4r5cDHK0bMsGCEwuw6EQkFuwN1Ui0XEDP8FEalHIPh/b9g/3PsTHNe+YQz4hIMXDmM34nzQznp/OyAtJMer5dWFLORWQqPUgLCDQWkiSx6EQkfjr7BAAwlELQWxW/ny7LS6wUCU0uxFdHwjGDQT9ShmopHhOP04vxur/6nLViCf43tB0A+gCTrEzOzsKEcn+cBokD5RwDcR1aWbNqTDJpCC9/uSu2KYh+0+FsawYvR/rPcURndUeUYpOWJZO6oKpWrHauib6tkV9Wg9k7glCqoNnZydkar/VxV7Ov3vs3BCVVtdjwurRccsnJx/j+eIRS5v3zhuBsAnhyFPEk6l3CQ+tbnh76rc59CIQfMIi1GD27AqxXjwxoRGUhTMA9C4EOkiSBOi1FN4/NQ+dkLT9byD5eLT/j4lQ4H5+idXYDL2sRMCgepxdj2t93KfdFZZRg0qY7rGnJmpKYV45nuWUwNzHC2hndWcc/TC6S/1skIrDiVfqOTsEqLWqHe9MbioqdW5iMpoziKrl+ybNcZkOsqrbhXlPCoPXUSUWgs6KG/vwfjVDO5qqqFSMkmdlwWzfDT+6UC3yWp1EziDZ25niNwpCVMbU+YppZXIkP94Xita33sD8oBRejsvDK5kCEqHwHAgYKT96ET7IW8TKPoUIaeEavW8VTIHQ3v5PqQKOo54orOP9YO51ROmp1rjOjGyeZgOERmlyo5Dy/HZuLdhw0Jr87FoGJvuqla+ciMpGYXw4rU2adQ9cWFvBzo+82p0hhRS3eGeyptv18ZCY+qO+Ud4RGu+hegjSzhymgxEW3Ka2wgrHDrSImIgIXGP72e7a1x91n9KX+U3q5IiqDvSnJxyM7MnbkU82cGtrJCXvvNzipOzrbwHupegODIR2d8PbOYJSq2In73+8PkiRxOEQ5U+2l7m2wbY4/Fh1vyLY8FpqudfKBISM4mwB+nE18GRuGlI5bW8E+ho2sCNhBuxI6ADC/86v2azn/Nf402aT1NKahW4GN7A/BbCw32aP1HJLaSiA9VOt5+GDD1VgUljdTzQUBNR6lFGLyH3cYx4glJGMXMwBwtDbjFP1TROb47O3hgLkDPRnH3kvIVxKrfak7tdaAjOT8cvm/7S3ou5ecCsuQZ+uxlcrJhDXZnE3VdQ2ZTao1/4q0sFKOKh4JoQ9CqKbMs2UPvebvJk+RB4DzEdw1GBysTPHfe/1w7Sm9Y3qCrwsuR2VhzPrbOB+pbkBO33KPVzFyAV0hPEBz4UlcHMTB2/W9DFoI8G9TSggRnmby33GS6bqiDR7p53Qyrxy+07wEDJJbsbn484a0hOrrsQ0NORJypTYFU8OUgLg8pcCYjM7ONvj75jOYsTTVuPssH8tepg+kqY2PV9d9+uxgGOwtG2weKo3Ls+FSe4DJ2XSboaRfxtUn2Rp1wmTSPHa2McdFBmdUch63Z9WX/dqoBRxlUGXEK2atL5nUBfN2P5C/lmln2ZobY9O1OLWGLK/0aANHazM8Si1S6m789dhO6OFuj+lb7soz3e8uHIkOraxxJjwDP59/ivgceqH35orgbAL4uVHw5STiQ2jw0V50JHjIkOLjc7n/Fw6b/qT9PDwxzihE6znMHx/kYSX88GjLPODwW/peBgDg9L3HuHVYN22GBZqWx+nFmPIXdUaTpuSVVeONPu7o5sq9E5tilOubcZ2VyrKoUHzwMWYR4VaMMjEZVADkdfYVLOVxyQVSY/MZS4p5tUJm0+Un9MZTCwWDkCRJLD9D3eXU36MFCJXrNJMhaGNujMUTfeSva8USnAzj1hzDzFiEfe/1Q1phJZLyqY27qT1d8ffNZ5i/N5TRQffWzmCEsmRfCQjojIf/8uaEMTo+D0Z3ebzvxV3lby7oJumqokaMS1H8O4YIHWVG9w9bqJN5AeDWqknAM366BwoYLnvvJeHtncHyINE6hS6PMvskvaiS0VbJonC+xGSXwqOlJQpYusfW1EmQUVSpps9oSZMR9dPZJzj7yWC17YXlNXKxaqpy+3ORmagVS2BjTl1GBwCbb7A3fLoek8vZ2VRQwfzeLU2NGCsvdgay6wu+PcCD0aFFZa88UbArCYJQCqzKtLNKquqQWaz+Puf0lzbXWHsxRr7NxtwY0Vml+OnsE/jX63SN7tIKsdml8nNtvZ2ACRsDnjtZEsHZxBc3VmGAiPqBQCP4+H0lB+KK2bc8LIWfaE1nkfaOL7FY+/I3vojLNhyvs2tFDPugJuJ3k7/wauEufS9DQEtIkmTNaNKUIyGp2Dm3D9rYmXMaH55ahNQCqUPDyswYa6b7Mo5fqiL++tmojjQjgb9vPpOngdtb0htUAHAnTppyXVXL4myqd748yy1nHFejkH5OlfUjQ3Fd4WnFoOsy/tlo9ffJZAium+EHO4W5A+PzUCvmdtP5771+6OJiq5RWrsq9hHxsucWt8+i0v+/Kv2MBA+R5ztY4/QlmGN3iZSoH8Jzhs28aBou0a2KiiC6eWXThFDJGHZzEzFmyhsiwWn7vlQKGR2pBBVace0q7v6iiBq/Ud2/LK5Nmw9gwaEeqIiFJOFjRZ1nLOBueiQ+Hd0AHBf2mMfVNPqigckTtD05BP4YGHmXVdbifkC8PxNlSBOS4BIpux3J3NrFpTMbmlKplDsmwNDXCiUfsAbPvJ3bBpwceqW33c7fnskSsqNfo4oJ3axv09miBoIR8eVkiALS0MsW5yEx8N94bE31dAEjlKObueqB0fK2Y1EnXP31iEM4mgiB2EgSRQxAEZbsIQsomgiDiCYKIIAiiF88r0H6K8lwcMF2l9TSG5Mssqzacdq6JBpRWKDGg8gJdRQIbgxvR/Etj9H8t0j9cnQ+acCMmF+XVYvw7ry+MOXZHuvC44WY70tuZsfPdo5QiJXHuHgwGhIRsSNlWzCCiQmYoKGotUZFS7zSJyihmHCfLbEqhyQySYWbcYCT+x+DcUewuA0DeNYWKib6tMa6rsmbEmXBuBs3mWb3Qx9MBaYUVjBFGqggfE6pOQoEGhGuRbmkJfmwKXVgDrcBf1t/VaP7vy7p4z0uM/8N32V/rYGYBbXmRr0WXorIwZM0Nua6hWwsLNVmAOgmJMT7OSv750uo6OFqzO5AAILWgEvYqgtzuDuoleRejslBdJ8ZvM/zk206FZWBcV2qH0/Iz6g6StZdi4NGSWWPqwuMsmBiJYG4iQh+aJipiugiYAtkl7LIapsYi1q7cj9PpHfpsWecy6M5Bl0FE9flzZf7QdkgvqsTrKp3pCsprsGtuH7w3xAs/1+sz0dlMuihT1icG4WwCsBvAeIb9EwB0rP9vPoC/m2BNeqGgnPmPrilJyDccZXy+sqz4wJCcTUY60GNoLIb0HWnBbrzg1yJTYxHnDCRN2HM3CR1a2WDvvH6cxp9V0RL6dRqzTppip0lvFxv6gWhoLUzXcUXG9egciCWkktYSFYl55SBJkra8TIZsnoB4+gdARYO1qKIGR2mEPAGoRUMVNQVU+VFF76GyRoxjD9mzThdP7IJJ3aVRuH/usKera4LuhXubNbuhx2tRTLb2WouGDF8udV2Ee/i8l0p0YObrIsg1XBTO+5wCvLEbL6hd9DhdGkAaXx+oSSushHsLCxipBM0+3v9ILaO6u5s95/Mk5JUrZRGlFlTi7QEeauMuR2XDz91eqVOvogajIrdic+Ulc4rEsQTvTz1Kh1hCwsbcBK1sqcsCI9KKGOcAwCmzqSnKxT4b1RHfHI1Q2z64gyMi0qgDhF+P7az02tLUCFzipG3szNHbowUmbgxQ2m5rbowTHw3C8M6tsPhEpFrZXmdnG/RS0NBSDSQ2dwzC2USS5G0ATC1qXgHwLynlPgB7giBc+Di3WEIiucBwnCqZHDzBTYXh5MwYFobkVDGkzCZDcsI1Fn1eiwyJ4d7qLWC1ZffdJJRW1WJA+5ZYPYW5LA4AItKKlcqs2thboAVD2duvF6PlHd5a2zI7y648yUZOaRVacEhdf5pZwprZ9CilELll7NduWZ0/k0C2l4IRyeRoGt5Z2cCMzS6Va0ypMrSTE1rZKH8mVziI8b49wAPvDfECABRX1GJXYBLrMZrQsRWzU/BFRt/Xou+P81fKJaAZIh7v67qwECyIGlww5VcHyZBsGQFl9H0t0idd20i1Jt/o29CBdV9QCmVmz+9X45ReX4/OQV+GkjVFHK1NUVKl7ICoqBHDrYVyhs3XR6VO2WMfDJRvW3KSPkM4haJU/UCwNNjm40Kto1leI0ZIUgFszI3V1iRj990kSFiymzIYMq1l6CKTXpU29uaUNlcejc02o7cbghKVf+7zBnvRyhlMqe/AC0gbpMz5J1jtc7vy5TC0d7LGrsBEHKZo+LLi1W54qFBOWFpVizd33EevFVewuV6UvjljEM4mDrgCUOwdmFa/TWsi04uRxbE944uGLiJijcWQzBBDcjYJa2lydHYtMiSm9XLTybwy58msfm0po3aqqDo39rzbl3H8jtsJAKRijn3qBRjpOPEwnbXdMADcT8hn1WzKK6tBEoeOKNV1YoglJKO4rqyjDUmSjJlEXVQMxZ/P02tKbJ7VU20bU3keAIzo7IQfXuoqFyD/L4h5fGOQZUwJNArO1yKCIOYTBBFCEERIbi63sirDup6T8CP4Nbj5eneG9Tmpo6v1dRGlsA/SACNCyHJsxuj0WtTUkCSJwPg8XHyciZ5tW6CFpQn23kvGsQ8GyMcwBb4AwKOlJQAgOJHJR9dAG3sL+LkpZ7McCU3DyY8GqawNiM8pRQsrU6UOam0dLCnnZSoz60yR9STjwuMs2FmYoLiCutrmVFgGqlgyvh+yaDE1BSZGBG7QlBLTBed+fLkr9gc1XN9ufzNCqbGMIrvm9lGSFjgdnqHm4Lu7cCScbc3x/fEIpdLGdwZ5wtRYhBm93bAjIEHpmO+ORSKjqApVtWLOOpiGjOF4E3iiOVzImDAkp4ohYUgGnWGtxXAwpLUYAs35WtSrrb1G3eO4suVWgzj30sk+GNShJeP4nYGJStEzX1fm1OJN1+ORXx+tYktD3qNQdsdEQFyePCOJiQc0LXUVqa6VsKafy3SkHqYUMmogKTqb7j7Lw40Y6t+Yo7WZWmeZ/LJqRiO4vZMVNs3sKS8VqK4TY9vtBNrxdDAJsLdztELvtswOQQF+IElyG0mS/iRJ+js5UZdcqMLW1bEpmSYKwCmzH3idk69MGl3YAwTBz9pckI+XjfjpKiogwAeNuRY1JRIJiRHrbuLNHUFY8N9DDPzlOgorapU6kQHAy35tKMWzZSTnV6g5gAZ3oNedjEgrxrwh7eBko1y2djA4BRc+G6K0bfT62yBJEhte7yHfRpXBBDB33E3Op29ociA4BfYWJiisqKF1rFVy1EvSJ5amxrgYRd+MRZWvx3ZSEkBfM607ItKLKPWnNr7RA49SCpVK4spUMppm92+LNvYWmLgxQJ5RBgC73umD8uo6gAT6t2uJyypamOtm+OHql8PQzdUOziyZ+s0Bw7EmmEkH4K7w2q1+mxqaXsjaOzELpTUlu0x+RS+R4aTLCU4Vagzrc+FvLRbQTNz3BUVn1yJ98CilEH1XXcWAn69hwd5QBMbngSRJEASBT0fSd3SToVjyxYXskmp5lw1jIxE2z+rFqg+17HRDl0+CIDCzrzvDaMijQF1YdJsyiqsQlVHCaIwBUt2Dihr2bphMpXEy6iSkvMMdHTJjU9EwocKn/v1JJCSWn6bvlPLpqA5q297eFUw73sSIwM65fZQcVCcfpbOKeKqy4tVucGAQYF8wvD1ECiIIEgmJtMIKTsKjAgA0uBY1Bs+W1JFyfdBJxPy30DgM93fGlyNsr+nPeM/4Ai9zCQgwoNNrUVNyKSpLSXtR8X407e978kyjPfeSceubEYxzqTqA7sTnMepEHglJxZbZytrq6y7HorOzui2zPziFsWmKDKYnhIcpRZjkS51dXF0nQUpBBYoqamnL3dm672qCM402lDaICHphcDo+GtEBb+1ssI9e6+OOP6+rP5d/MrIDhndqpZZ9r1r2uHiiDzwXnsMTBcHv7W/5w9XeAkdD0zCrX1t8dURZry582VhM7+2GxLxyBCcWYEpPV5RV1zUL5x4dzcXZdBrAW/UdD/oDKCZJkpe+gCKCMBjnwQgjwxFIDDD9DP1F9GUZTYktymFlQI4QPrWJHMHcvYoNPn+7T83f1ep4stlcTrRCZ9eipiavrBpT/rqLnNJqZBZX4WJUFt7cEYTJf9xBUEI+xvg409b0yxjQvqW85S9XttxKkItC2luaspbG7b2fjNjshnTnkd70rX4BYHtAIrKKq+Ddmj0z69jDNE4OM7bWvADUavypkJAkq1aSo7UZSqtqGfWaAMDLUdr++ExEBmKy6QU/R3RW1t+Kzyll7O6y592+St1q6sQS/EFhbNFhbWaM/e/3AwGp6CkVLnbmeLWHa/16yvDNkXD0WnkFg3+9gfaLzrN26xMAoOtrEcHfvSXJfBZaoPHddfjUMJLBXxmd4eJKMDu2DQmS1K0dnmQ+C94Ev6V/40T0DRleMJ4Lu0gsIXHiUYOP7IfJPmoC269uDpT/e+6uYIQuGa3ROZjK+wPi8kCSwKop3ZS2f3UkHI+WjlHatvjEY2SXVOFlP2b7i05zSQZTUO5ZbjkKymvQxp46IHg0lL8gwEgd6IRqGrf6aER7bFDQ3YpbNQFhqUVq5XbDOjnhi9Gd8M+dBJQqZDV1aGWNuJyGxhrLXvJBlx8uKh07vbcbxvg4Y83FaFiZGuN+fcdjGQ8Wj5Y7JFfXSyOsvRSDbssuocsPFzF87Q3N3pSBYBBPhwRBHABwD0BngiDSCIKYRxDEAoIgFtQPOQ8gAUA8gO0APuTr3CIeDarnCXeR4ZT9RJi/j3Yi7mmQbHQlGt9RqTXy4YQi3tYSYv4Bb3PpG0M2urmiz2tRUyKRkPBfeZVyX1RGCV7fdh+fHgzD2wOZdZX2B6Xgk5Ed8X69iDQXnmaW4E58w0NQR2cb/DqNWTD8o30P5a2H2UrvAOCP63HoRBENVGVXYBIcrdkjanQp6ppSUlVH2/1EhpONGc6EM9vpfm52MBIRqK4TM4qDtnWwhLtCKn91nRhjNtymHb/ila4Y2F45Wno2IhNphdyaaLRztMKZTwaju5s91l2OoR335ZhOyC2rxsf7H2L0+ls4EpqGIgVtiKFrb7zwner0fS3i0nlHEzwJdkH6pkTEQyfX/xmdQRcdZF3xldmkCyedrmiKlU43usXbXF5EJraabuBtPkNG39eipiAyrRjtF51XKmf66ewT7HuvH1a+2o2yZC48rRh5ZTVY9pIP5/NcfZqDvp70ouFvbLuPN/sp210nHqWjsKJGbexXh8Mxrr5LHhNMDq7SamZnVGWtmNZGohK6bix8Z+2oalpyYWhHJ2y6JnU2ebe2gYmRSMm5KGPzm71QWFGDbQo6S6ZGIsTnKHdwVdRnAgArUyP88JIPbsTk4OrTHJRW1yk5shZO8IaTjRnqxBIsPBaB6yqlmwBYOx4bKgbhbCJJciZJki4kSZqQJOlGkuQ/JEluIUlyS/1+kiTJj0iSbE+SpC9JkiF8nVvwNTUN/QjDyJICgHNmixt97H3zT9DWQBxxPkQS2hMZ+l6GHEPJENQGfV6LmpKXN99hHXMmPAMrz7L/3f5yIRqLJ/lg0URvzudXFTx8vU9bxvFxOWX487rUCLA0NWZNH98XlILc0mpWEU8AiMrQLrtQE4JUolhUOFqbYnsAsz5SLw+p8XggKAWlDJFLVQHutRdjwNRpeM4AT6XXEgkpN77Y8PdogeMfDoSXoxW23Hym5DxSpLOzDXJKqzFszQ2cjaB3qg365Tqn8z6v6PtaxHcgTqyFuamLe8trRre0Fh3/3uQAT6tRZo3Jdrwk0l5rqbl0iDVDDYwJ3ZeI8Cs78OI0FtL3tagp+PJwGOX23iuvwsrMCFe/GiZv3qHIuN9vY05/DzWNSweKTrcWJtKGJMEM+o51EhJHQlLxUCWTaeyG22pBuZDkQjUHBxWJNBnGAHA6jP0ZwtKMWWqAD+Jz2d+HJjzN1CyTdkRnJ7y+7b789cH5/bE7UD0x4ebXw2FtZoy/bz5T6lJcwyE4tuzlrjAzFuGbI+pVTKbGIswd6InH6cUYsuYGDj5oCGL8OasnTikIxXsuPIfzkc0rcdAgnE36hCB0n76rL6aIAvS9BDmHzFboewnPHefNFsGkCQw0LvQhotFNlKTvZQhwYM/dJMYyKkXYol4AcPVpNu7G52H+0PZY/5ofp3kD4/MRqZLhc/aTwYzHbLoeLxfXHt2FuZQOAP68EYdhndi1sqiEH3WFYkYXHXllNYzGIQB0d7NDRU0dfjxDr9UEQCnqeScuDzsYutsFLRqltu1iVBZtKZwio7s447/3+sHe0hRJeeX4k6FVb0x2KdZeikEdS457Tmm13MEo0PQYUit6XazEXZTLu+g4n/xh+qfWczSXAFCM+Vy0Ibh17TIU+MiMEzAM1lyMVip/UuWLQ+H4/GAYjn4wgLLpRYfFF7B6ii9ERIOTqaC8Bu8M8lQaV0nR1ZbKgfXN0QiYm4gw0bfh/l0nIRGWqh4Y23wjnjWLJ69MPStKRmZxFWMjDwCcuvZqi6JNOsaH3b7jG9UGK9kl1Wr21f+GtoOnoxUyiyvVbCm65jUz+7rDzsIEfT0dMKO3G344GUX5fWyd0xvrr8Ri8h935I1hOjvbYM+7ffHx/kd4RSXD6sN9DzV+j/rkhXc2STWb+GO20RUeZ9OODaZ/63sJAi8IR8x+0vcSBDhQUVOnJLjNFz+dfQKxhMTUXm7YOdef0zEv/amcXdXN1U7eLpiOBXtDUVUr5lTffzgkjVGMUx/QZfsocj2avdzI19VOTZiSiu71BlBRRQ2jKPjgDo5qHU9IksTnB8NYz/FGH3dsmd0L5iZGIEkSy8/w9/tadzkWqTyVMApoBt9Z34bkvHpRaC6ZTU0Fn7/B5lSiKMAMl06yd5/lY8DP17H85a7yLq2KLD/zBFN7uSmVu+0KTFLLLlYlu6SKsklK/9XXsHB8F6VtB4LVNcdqxBKNs3jU5mDpttsUmU2KsGmFyjA11o0LY/OsXniHwl5aOEGavT90jbJu0qs92qCoUt2B9N14b9TUkSivrsOqKd1w4lE6DoWol113aGWNJSceK3X8NTcRISa7FG/vVF7H32/2Uj28WSA4m3gWCF9psou3uQQEBAT4JJ8hwqUN0Vml2BeUDEAq4L3vvX6cjlMt0fpqbGfG8RnFVdhwNRbuDpZqXT+oUI1WNQfOR7Lr0zlYmWHtJXpNJAB4a4AHRCICJEni++ORjF3evhmn/rnvvZ/Mmhr+ycgO+HmqL4yNpKbEtac5vH/m7//b7CoynguMePZTaPNw3lwydAwNXX9uHQn+NFuaAj4/DeE3+fwgK0sHpLqDTHx2MIxyTGhyIe7GSwW+FTWOzjGUigPSjKUpvVzVtpdU1eFiVCbGddUsy4ctS4mKihoxY/ZSMYVelC4x5igYyOYkoypl5MLxh2nIKFZuSrVrbh8QBIFdgYmoFTfcywZ1aInpvd2RWqCsa7nila7o4W6PYw/TMH9oO0SkFePLw9LyOdW3F59ThvQi5eMVS/RkzOjthg1XYwEA7w7yQnBiQbPpUCc4m4T7hYCAwAuCq72FzlKifzwdhbwyaUnaoA6OOLJgAOsx66/EIkQhqjieg9jl1lsJCE0uxNRebqxj+RL2NiS8W9uwajoBDSV0xx6m48JjegdW1za28HO3V9qWW1qNH04xZygtmdQFX43tDKI+BaaqVowfTtGLlTcWGwphVgHdw7dxKGQ2NT26/sSvmH2LIaIIHZ+FP/j8DQq/5ueHtwd4wqTeu56QV65Uviajr6cDXq3vvKtYcje6S0OWtcxBkVdWDTMOWTem9UGazTee4Zep6k1SVp+Pho8LdXkW25yqtLal7igno5zBaXGOQwCMTyLS+dHRLChvnJPsmoowt5WpEYZ3dkJYapGa6PfOuX0w+58gpW3rX/PDa33cseRkJNwdpEHRr+p1mmzNjSm75FFlEn8ysgNWT2n4Xbw90BOx2dLf3s7ARLy29R5GrLvZLJqpvPDOJoLnMjoBAQEBQ0UkIvDWQE+dzC0hgZ/PR8tf9/F0wOmPBzEcIWX6lnuIz5F25DA1FuGTkR1Yj3n/3xAMZREJf17p6GyDv28+Yx3X18sBKfkV+JpCjFKR+UPbKb0uqapFn1XUnQplrJ7ii/eGKB/35/V4tWggH/gzdO4R0B2GFYgzqMU0G5oi+6YDkc4+yEDg19kk/CafF9rYW+CDYe3lrx8kFWJEZyela2BwUgFySqux8Y0eSsdefZqDdTPUtSqrWbJuAGkJXMdW1gCAhccj0dZBXUZgR0ACnG3ZO+bKyCmtxgKF9yIjq0Sze7OjdUNWkLZleppy5YlhdS79881eSC2oVOtM93DpGCWbF5CWuU3t5YbN1+PxLLccdWISf9Xba6ZGIpRQNHTp7mYHIxVv04PFozGjtzsWnYgEAEzt6YrJfzRIT3wzrjMGd3BEVkkVKqoNP7vphXc2ARDsGAEBgReGdwZ5Mj5IDu3khKk91dO6uXDsYZqS/kF3N3tc/HwI63FT/7qLrHpHxax+zJ3pAGnEiku52fPITYp2uKpM7eUKEUHgkwPMIpLGIgITfRs0JSprxJi7k17bCQA2vO6n9h1FZ5UwioJrw6y+7L8HAf4hCH7DcI190DdHNezAb6eiFwEfIgl2xPOX2SkgoC1VtWJsu/0MS05G4lFKIQDgwxEd0M5JWh6XW1qNOgkJj5ZWSrqPd5/lY/X5p/jrzV5yJxEAfH0kHJ+N6sh4zkm+1NpNillSVJnYpdV1GjcxEUu0z3Tp3NpG6zmaCx8OV3fOybA2M0ZPd3u8s1vZLvpidCekF1Zi990k+ba/3+yFCb4ueJJRgk3XpfZQpkIAro7iexnWyQkRacXyhinfju+MxJ8nwsbcGEPXNmhDHX/U4NSPXzUBC4a1R0ZRJfzc7WHXiNLJpkZwNgEQvE0C+kXIrRNoOlrZmOPb8d60+2/H5mKEdyvsmtsHLhTClWwsPhGJOoW0Xu/Wtqyi4SVVdZjzTxDKq+vgYmeBySyimoA0jdjPTbMU8+cBLh0Cx3VtjZ13EhGexpyO/tXYzjCpT7uvE0vwyYGHeJhSRDt+5avdMKWncvmiWEJi4bFI9oWr0MPdHj9TlA4o8ma/tnCniPYK6B6+jcPGajadNV2MmcY32AcKKHHebFGTnKc5Wc/vGF/CUuO9Ws9jjmp4E+pCvwLNg3G/38bq89H4734Kpvx1F54Lz+HlP+9g6SQfeTldQFwehnVyQmWNGC0UHuazS6rx8f6HmODroqR1uPEac+fUmOzSRgfxNGV7gPa2EZMEgUkjBf2aoqudpvxvaDt55hEV61/zw4L/QvEst6Err6WpEcZ2dVZqcvPOIE9M8HVBnViipDMpK70EoFY+5+tqh1uxDRqX2+b0xofDO4AgCHy8nzpQePubETA2EmFXYCIS8sqRkl+Owb9ex6BfruOqgWWEKSI4m6CLm6XmRpUbwR6tbv4IThUqhK4mArqCJEk8Ti9GXHapkpDgvMFe8GaIXH17NALeLja4/MVQTplGisRml6l1Shvp7YxhnZwYj4vLKcPH+x9CLCExb7AXp3OxOVNeVNrYWWDV+aes42RZQyRJYumpx7j6lP4+1MezBWb391Dbvi8oGWGpRZzXRhDA0sk+2P9+P/yj0j5YEVtzY0rhcoGmQWQgmU0dRBm8rkOAX5qbEMU84wtaz/G7yV/4zXQLD6sR0AfJ+eqOlNjsMryz+4GS+PPhkFS8PdADhRW1sFHoyObWwhKbrsXhRnQOts7pzemc8TlleLWnq0YlcdrwtpZyCakFlejmSt0Vzt+DvrTdyaZp3h9fvNlP3aaRISKAi4+zcD9BuVvhm/3aYsLGAKVty17qCkDalVAm9v3HzJ6MtlGkgjbVkkldMLZeZ/Pd3Q/ktpgs2w6Qaji5O1hgR0ACVp6T2ne1YhI+LrZIL6rEuUhmMXp9IjibwL+zSdObrweRhTtmn/O8ChmaGwIddNRhxAiGJGJmOAaSIRlrA0RRMKTPRqDxkCSJUetvYfIfdzBmw234/XQZ7+15gOMP0yCWkPhlWnfaYytrxfjqcDgsTY2xeoovds3toxTdY2PV+adqLes3zezJetyNmFysOPsEPdu2QGdnw07j7ufFrCXUQSHNvikZ6d0KH9FExRSZ099Dnn79+9U4HAhmjtTvnafeYTCzuJJVSFyRfl4OuPHVcMwb7IVfLkQjPoe+POqHl7rC3lKqG1FTJ8GTjBJciMxETFYp5/MJNB6+jcNXjQLhhEKeZxXQN4ZkvzQVfUXsjnwBw6eVjRnmDvSk7eBWUSPG9egcTOnpqpRRnFJQgZ9e6YrorFJ8cyQcP73SldP53toZjFvfjOBl7aq87NdG6bWs8xkb1mb0DTh6ureg3N6vHb3tM6IzfVCRSYRcHxz7YIBSqZoqvm72SuVrgDRYtj1AOUh2//tRAKSOqb33pV2ZjywYgNDkQiRRODZVGd+1NeYN9kJ+WTUG/3od1+ulEvp6OcBeoYxzaCcnTP7jjtzR9OHw9jj+4UDYmEvHxOWUoqrWsD5jGYKzCQBJJQOvBZo6VVrr0ADTNGvGi8jEVbNvDWItANCNYO+61BgMKZvIn4iFoTh4DpiuwjRRAPtAAYPn71vPkKCQ+ltTJ8HVpzn48nA4Bv96HTeicxgziO4+y8ef9XXnI7xb4cqXw5Q6r7Cx6EQkSLLhd21nYYIfJvuwHrf7bhJ2BSbiYw5C4bqkjye1oSWjtwfz/u5aprGP9dGs5bGM1IIKTl343hnkCUCamcRWArDxjR4wN1FOgSdJEvP/DeW8ruUvd8WB9/vD09EKZyMy8O+9ZNqxk7q7YGpPV9yJy8M3R8LRe8UVTNwUgA/2PcS4329js470oQQa4FsgfJbxdew1/YXfSfUEAQn+Z3RG38swCLR1NnUh6K8Dhooh2Y8C3AlNLsCEjQFoX58tklNaja/GdsLdhSOxeGIXJVFsGc9yy1FUUaN2vz8amoaznwxG25aW+OFUFAa0a8lpDd5LL+Lm18O1fi+qwbiLFB1nXe0tWOcpYyjLp3NcMNk2Xds0H2kDKwZHGwCEU2QlkSp/+t+N90ZrO3OEJBVgwX9Se+jfd/uipk6ipOekipmxCDbmxmjrYIlfp3fHpahs9F55FWmF0qyotg6WeNmvjVzWYHhnJ8zYcg9RGVKx9mGdnHAnPg9jN9zGsYfSBJHH6SVYczGGwztvegRnE/i/cWjqbBIRusv4EWm4FmdCd44vTY2SzkQKzpot0claJoqCQGj42fQmdPNHfMhshUE5eNqKDLfuV4AbheU1jDedvLIabLwWh3/vJTHOs+FqLALj8wAAjtZm2P6WP1ZN6cZpDQFxeTgVplwCM7u/B1pxSLNefuZJo3UB+ILNaOrhbk+7z87CRElYVJVJHDSpfF0bZ7TFMWQLyRjWyQntnKxxOSoLi088Zhzbs629WtQUAFacfaqUBk5H1za2uPrlULw90BMiEYGE3DJ8djCMdryjtSl6uttj7O+3MfufIBwJTVPTqVp7KUYuKC/QfGhD5Ol7CWrMMzqn8TGDRFH43uSADlajTJL5LJ2fQ1u0cTb1IOJxwex7HlfTNEialVKVAADE55Ri2t/38DSzREl/x/fHy7gTl4d3B3vh9rcj8OWYTjA3UX40vhGTi+T8crS2bdCwjEgrxqmwDBxdMBCz+rXFvYR8yvO+SSFD8NuVWHw/gV43kwtxOaX4aESDsHWNWIJLnw9VGiMr52osN2JyKbdTdc2T72vZtBqLxo2Miux4yx/jf9f+ueu9IV64EZOD6VvuAQA+G9UR7VtZ480dQbTHfDSiPfw9W6C6VoKfp/pi2anHckeVjF+m+mLJyQbbLCihQOl3eSs2FzUUHQ93BibilwvRatv1jeBs0gGa3nx12UJVU0eaps4pTRguCoMmGTxOhO70WP40/QNzjK5wHt+FSMYxs+U6W4+XSLNa2/6iJzpaicDzwMjfbnIap6hPQMcH/4Uiu75tLkEQeLOfBy5/MVQeHWTi80NhyCtr6KRiaizC6inMotAyFvz3kJNTRlfUiiWMula+DNG98V1bM6anj6+vzafjdX93JOaVM47Rhv8NbYeQpALM38uembTilW4gVLJ//72XhJ2B9HpLMhYMa48THw5Ch1bSz7GqVowP90l1uejIK6vBynNPGUvsAKD/z9dYzy/QePjObJJieA/pS032aXyMOWp0sJLmiTbfqCE6H7mgS5tdQDdkFDUEJ5aqZFjP3xuK9ovO49CDVMwf2g43vh6OKSpi3nllNcgqUQ5wbLgai4cphVg9xRcbXveDhYm6APa+oBT8/WYvpW1nwjOQXFBBq4nEBQkJNWfDuN9v44vRnRo9pyqKtpsi5dVi2ix3jyZu6FHHYEvQYW1mjAsUmWCacuD9/rgclY13dj0AAPi522NSdxcM+uU67THHPhiAOgmJwPh8vNyjDb45Eo4zEcrPf3+92QuzFJxVvT1aQEQAVbXS73uib2vM6e+BaBpJgS236AXP9YXgbIL+NZtIUnc3rulGt2EEw6jh3Ga6AW8acX9A0KXjCwBciAL2QfU46tDxBWj2m+lOPMNB05UGsRYAGCriVhsu0DSEpxahsKKWt/lKqurwyf5HSh3mOjnb4MwngzG9txvDkVL8V15FuUJmyqgurTCoA7eU83MRuhU8fI+hjDCvrBqv93Gn3d/CUj3lXkY3V1vGFG22Erx3BnviLIvYY2PL9DxaWsLZzlweiWNiZl93dFPIsCJJEptvxLPqNDlYmeLA+/2xcII3TI1F8mN/OPWY1kBqDHfimufDanNAF1o8hqrvo2mWs2G+C/2gzXdqWDqe3BGcTc2Pvgoai8M6OSHpl0lq3VCXn3kC76UXcTkqGz9P9cXRBQNY5521PQjZJVWY0tMNpz8epJT9JOODfQ/xqYoswP6gFFRUa/dstj0gEbe+Ga60jattpQ1FlbUY2N5RbbuVqRFcW7CX7lGhm+AGNe4OlvLSM4A+O4pOywsARnm3QlphhVwf00hEYHa/thi74TbtMQ+XjkFmcRW23pLKwxx/mAZTYxGGKzTPeXeQFz7c16C56edmh9DkQrne1UjvVjgf2aANBQDvD/FSK5mUNMIJp0sEZ5MOmCAK1shRosuU3NUm/+BdI+7dN3R9E21LcC/RkhjQz1PXRpEmGWgtiRIdrkQz52sPIh7/mv6qs7UIaM4rmwN5nzM4qQA/q6TmWpoaY90MP6ydTi80LqPrskvILZVGyQiCwI8vcRPU1DUD2tMbZlnFVRjSkV7s0sxYRFtK16GVDW1mU0srUzDJBLo7WKBjKxvKFGkZM/u6I6KRnfjmDfbCS3/cYR8I4OuxDd3gquvE+OpIONZeYi4nHundCle/HKb22f53PxmHQ/htPjH7H/pUdQHtIFTFKfiY00DdNJpmgAvOhgYWmhzEF8ZHG3Wsof4e2Gieq36xMTcxkpeujV5/C3ViCWb2bYupKhlMALDsdBS6LruEhLxyRK8Yzzp3v9XXUFMnQUdnG1z9ahg8KErJNl2PV3NqJPCQvbz1trKu7fQt97Dn3b5azwuAVgogq7gSgzqoO5ucbc1hZqye3QWAUg9Lkab8m3qaqfwMNb6beqb5G33cUcQQtPV2scE3RyPkr3u1tVd6rYizrRmerZ6I3NJqfLz/kXz7tF5ueG9IO1yLbugCrJgxbmVqpNZx+Xq0csfgqOXjYGdholYy+fauYOTTZKbpA8N5mn+OWG+6Be8YXeQ8Xtd/ZK2IIh2fgTuaGHW6/lwMyVzUxOjStYGmiaPUQceOLwHN0GU04587iTjxSN1ZMMPfHac/HsR6/MBfriEhV1oa1dHZBnO1bM3LBTbdo4oaMfxoMoTSi6oYSwUJgsBAGmdVR2drWmfTe0PaoayKXpTz23HeSM5nNkIn+ja+vHDP3SRUcOgKs3SyD1paS/W1CstrMGt7EI4/TGc85rNRHbHjLX84WCkblkEJ+ViqQdc6TTgTnsE+SEBjCIL/a4mhCitrGkwSNHuU+cz4eCOPbK6fY3Nd94vN/4a1h6mR9LH31b+kQbn1r/dQ0sKRNeYQS0h8ezQCEzcG4L95/VhtiXl7pKVU1mbGuPn1cEqHU2NKvtjYH5SiptV0lqd7Il32dFphJTo5q3fbNWbQ2ZR1TKNDB7ENTiyd7IMAlQzpeYO9kKzSRa6jQndhV3sLbL7xDJ4K3/GDJGq9YxtzYwQtGo2yqjqM+70h62nzrF6Y1ttNSZdJlfYMHY3bOlji8hdD8fmhMKy7HKu0z93BAgFxeQhJNpzur4KzCbp5eHfVoBZd11EyQ4oeabIW3X8u3A1MQ/qOdL8W7hgbSImmgBSRiIAfg3C1tnxxKByRFBk13d3sWVPOa8UkRv52C6HJ0vJVPrUF6CisqIG7A31a97PcMnw+hnodeWXVIAgCkxl0ozrQGAMtrUxpy+iGd3ZSE7xWZFzX1oylZgsneONRfYeSxqAojkqHs60Z3hrgAQBIya/AhI0BCGUxXJa95IMvxnSCSCV6m15UiXd2P2j0etmQdWcR4Bdd3GUMyRZRRPN1Cc4GPjDMXwM7grOx+fLohzEApJ27Vp2Tap8+/nGcfP/lJ9k49dEgTKoP6CTklWP2P0GwszBBSyv67JyAuDz8fVOqlUMQBG59MwJt7NRL6nTBpE3KQtdHQtNYdSG5UFBeg3YUAbenmSVqOo4A5J3UqJA5+agY5c29yzGfmJuIYGosQnFlQwbTy35tMKBdSyXB91d6tFFqvJJeVIlJ3V04OQ/DfhiLsuo6+P10GYC0XDBw4Uh0bk0vIm5jboz/DWunlL1uY2aMg/P7w6X+N+XuYIGxG27jyhPlaqHVU3wxuoszjESEWsdCfSI4mwCd2A2G5DzQLJvoxVmLIZkLhpXx1QTfkaV6Cq4AP3w2qgPjfltzY7w7yAuO1uxd4ah4Z3cwpXCkv6cDlkzqwnr8tL/v4eLjLNhZmmDFq9w62zWWtMJKrHqVXpA8KKEAQxlK5QDqFGsZno7UmU8EQcDKjDqd3Lu1DW1Hvg+Ht4epsUgtzVuRuQM9GVvqAtxaHjPx24weMDESISy1CEPX3lATRlXlw+Ht8c4gdf2rqlox5v8bwimTqrGw6V8JNA5d3B8NNbNJU33IpnU2aP6Z9SJi2QcZAPoqR0wyn6WxTpeMaaLbcDagagEBesQSEvuCktH1h4sYse4m/roZj8S8ctz5bgQAqebRsdA0GBuJEL5srPy4VzYHYu2M7jg0v788u/lOfB7yy5kbA/x6MRrXoxse/m98M5xR90cbnG0bbIg6CanWMfbyE+0FsKMySjCrr3o3vatPpaVcXir2D9N9PpehpGtIR/08DwQtGo2lCplFLSxNsGpKN7z3b4jSuAyVErWZfdvC3NiI0bkGAMGLRyExrwzdll0CIA1Cxq6cADNjESb/cYeyUUo/LweUVtXJdZ0A4OqXQ3Hxi6F4Y9t9ZNZ34Q2MV+9+2MezBR4kFWBXYBLEEhJjNtzCgr2hIPWVNqaA4GyCroyq5il8qGsMyQmn2Vp0i2Zr0e2fbZNEn/t/oPtzvKCM6NyKMVJUUlWH8LQiXPtyGH58yYdS0JKJvLIavL0zGLVi9Wvcu4O8MKwTs/MGABb8F4o9d5Mws4+7zqN/tWIJBrSjLne7l5APIxGBT0d1pD1+EIUQpgymjnNWptT7CIKAWwvqji1z6rOJbtK0HN74Rg+UVdehgMHotbc0gSONM4sLE7q1xuCOjrjyJBuvctD/GtHZSUnbSQZJkvjmaESjMo9MjAjM7t9WHl2mw7u1jd6ios87urkPaDanJZidnHxhyJpNmq5tmCgcx81+1M1ieEafGUIWjewo+JvpFp5XIqArfr0YjcUnHqO8RozEvHKsuRiDyX/cweBfb6BfvWD4V0fCcSM6B3YWJghaNEp+rM8Pl9CzbQtc/mIYVmoQFHt3d4hcbsDM2AjnPx1C2aVOW7JLlJ03p1VK5/iq2BvHkCHVx5N7oIfJZjFmyHrSFUM6OuKfO8oddW98PRy+P15W2nb2k8FKJXLzBnvBp42tksA4FXve7YvbsXkYvV5aOtfeyQqhS8eguk4C/5VX5Z3lVAlKbGhcJROyL6yoVepw9/YAD8pOyQ+SCnHikVTqYKyPM5yszXAxKkvtt6IPBGeTjjCsDB4N1qLDznhAM16LQWV86RZNPpdGG4tMCskCWkEQBNbN8GN04oQmF+K7YxGYM8ATt74djpWvdtPI6ROVUYIR626qRUxEIgLrX/ODCUPtvoxlp6Ow8VocfnutB+fzUkGnuSTjWnQOVk2hNxbFEhIz+1J3nauuE6MFTep8Va1YKf1aFTMT9dtrFxdpq2O6SJOLnTQjKTJdvVTR3tIEL3VvQ+uIkrHh9R4ITy1iHMPEDy/5YO+9JLyvEt2jwtxEhPWv9VArnQOAXy5Ea6ynZG1mjM9GdcSDxaPh62qHcywd+dbN8KM8t4D26F+zicQT83d5XwMVhqzZpOnaPAntMxqaCn0KrQsSAM83qQUV2KYinq2I4kP9O7sf4G58HpxtzXHtq2Hy7Z2WXIBYQmJ2fw+E/zAWb/ZTz/Kh4otD4Xh7ZzCqasVoY2+Bf97214nJS1fGzyd0IuYSCUl5/sZk0dyOZbZpFOnV1l7j+an47TU/bLoWJ399cH5/NV3JzbN6YbJCM5W5Az3h79FCKRuKikm+LjgTnoGvj0g7dXdytsalz4eiqKIGXeuznNj4dFRH/PaaHz7cF4oZ9Z2D+3o5IHjRKOSV1TBKLVz9cih+ndYdBEGgm6utUhacvhCcTdC/NoFBOZt0uA7A0Jwq3DGs78hwyguFrjyGSQsrU/w9uzfjmItRWVh4LAImIhFm9/fAjW+GY+lkH9ia02frKJJWWAmv78+jWKVjR0trM+yd14/THH9cj8fp8AxM9G28vkB4WjGjrtL+oBS0c7LG9N5ulPsT88rkTh5VmBw7URnFaunViqRTpFjLsr6eUJTJfTde2imntIragbVldm+IRASOhdJH1NbN8MO9Z+rp1Vz5foI3dt9N4izmve+9fpTOuC8Ph6l1yWHC2swYX43phLvfj8QXYzrhTnwevjsWyXjM0sk+6MYi2irQeHRhHGpynzMDvSOXbzTN4mrazCbNnE36L5hoHhiqfpgAPxyluE/Sla8DwKwdQVh/JRbtHK1w6qOGhiedllxArVgCO0sTrJriixMfDqTMKlGd+1ZsLryXXsTTzBIM7OAo74THBFvHNlXiFXSEdMXqc08pM7jD0oog0lC3iY7LT7h3KX+ohV6ljD6eLdB31TWlbbdic5WCY/4eLRCR3nCuHu726OJigw/2PWSdPza7VP77a+tgiSP/G4iw1CL0+OkKp/XN7t8WIgLwX3kV5yOlwYO/3uyFg+/3x09nn6gF4eb090A7JyuYm4hwdMEAeLa0wueHwpBbWo1Vr/pS6ms1NYKzSUdwdao4oRCjjUJ1uhZDcmRoYjgZloNHtzRJNhFHmub3ov+L3/NCcWUt9t5Pxl8347E7MBFBCfkor66Dn7s9ts5hdjgdCU3Dj2eiQJIkzIyNMG+wF+4sHIlPRjLrPini99NlXI5Sjqb3b9eSswD4geAUSseMJrzaQ719sSIp+RVYSGPsbbgqjW5R6RxtvBqntk3Go5Qief28KiRJ4glF+ZjMmNwdmKS27zV/qTPsUpS64dXOyQr927VErViiJFypyOgurTC5uwtjNJcJK1MjRKQVK2kFMPHdeG/09nBQ2lZUUYMR626ydq2TYWJE4MsxnXDv+5H4ZFRH2Jqb4NrTbKX2wFS85u+Gdwd5cjqHQGPh/65nTEhgytGJ1JTOJs0dOk13/9LUKSJpJmZ9JyIVM42usw/UEZpmjAk0H4oqatSEkwHpg/+VL4Zi+ctdKTOiN12Lg9f355FZXIUD7/eXb++4+AJq6qS/l55tW+DsJ4OxdLKP0rE5pdVK3clkTNgYgPWXYzBvcDtM6u4CpkTcvLIaDOpAXfKvL2KyS/F6H/XM7w1XqHXhbsTk6HpJWuOuImPwv6Ht5OLuMj4e2UHJFhra0ZE1ACYjuUDayc7G3Bjb3/LHP3cSML0+O4mOcV2lXRBtzIxxOSobvyvYnsc+GIChnZzQbtF5nI1QdjQd/3AgItKKkFpQgS2ze6Nn2xb48nA4bsXmYtnLPnC2NWfMwG8quIWwBTSGq4Gwx3QNfETJOl0LV8dXKxRinJHuugYBmrkYDMmpomsMqexyrCgEx4kheEp66O4kBuBpfx4QS0j4Lb+stp0gAD83e4zxcca7g7ywMzCR4mgp/95LhoWpERaO9wZBELA1N8FXYztjzgAPbLwah31BKazrmL83FJO7u+CnV7rJ295/PLID7sTn0raEVSScosOdJuy9n4xjHwzEtL/vUu6/+jQb7w72QjdXWzxOV3YCnYvIxJ8zSbw90AOrz0cr7XuSWYKqWupyi7MRmWhHIxBeUlWHq9HqRpeIICCWkDhCEXWVfW6y1GtFtr/lDwAIYfgs17/eQ80QocLEiECtWP16U1ErZi1bkzG0kxP+N7Sd0raLjzOx4D/2qJ+MeYO98NGIDvL3DQCB8XmYt4e5fG94ZyesmuKLOgmJp5nFiEwvRl5pDWrFEvRr54DBHRwNIpLX3NHVJxhr/jY8q/azjmtK3UtN7r+diFTMNzqrw9Uos8h4P36tewPl4Cb631yyjc+ZLoIJob9SNsHZ9Pyy+ORjyuzhkORCjNlwG8GLRuHtgZ6Iyy7F0YdpOBKSpqQptOA/aQLAm/3ayu2fTksuIHblBJgai2BsJMK8wV6Y6NsaA35ucJgm5VdQrmfT9XhsuZWA858NxrOcMqQVVqKMpiNtYHw+2jlZIYFD11htae9kxak7LVUwMCAuj1Kfk84JxQdWpkYo56HZyPFHysEw1SzsV3q0wdxdDc/Cwzo5YdP1eE5z+7raQSwhEZ1Vgq/HdsZXR8LUbE5Flr3kg/LqOqy7LP3cSqvr5I9HdhYm2P6WPx4mF2Ha3+rOqn3v9cPiE4/xLKcMf7/ZGz3c7dHzp8soqZL+thafeIzFaCj5e7h0jJK91ZQ0jxCIjtGF04Gr8dKe0EzTojFwfX//ma7Ge8YXdLwWbjf4FihBX1GMjtdiOA6eIaIItCe4ZQPoGg9RDi6Yfc9prOG4615MdgRQZ6GQJBCWWoS1l2IYHU0ytt5KUIqkAEArG3OsmuKLi58PoRXYVuRsRCb6r76Ga0+lEUUjEYHNs3pxeBfacys2F20dLPEpTUbWT2elLY63zfGn3H8nPk8t2qU4NxVhqUUIo9FGyi2tptRNEhFAEE1mEkEQSC2gNlbbO0m1Ef68QZ1pdeyDAbA1N8GyU8xaAqO7OFM6mgDpb4YLpsYibHitQSspp7QKH/wXytnRNK2XG+58NwJLJ/soGT53n+XRtgKW0cbOHP3btcS7ux+g+4+X8fKfgVh84jE2XI3FnzfiMeefYNZOfQLc0HcwpinP/73JAdiDXgNDkeOmyzDCSN0hrCveMr6Cj4xPcR6vT9FtTdCnownQ/+9bQHecYwm69F19Da9tvYeskip8N84bdxeOxLoZfmrjVANtnZZcQKWCs8PFzgKJP0/E6C7OrGuqEUswev1tTPR1gYkRwfjQz6ejaXhn+oYtZsbchMsvRlHrwBVWqIt+F1boLouGD0cTG8YiAqfClJ/L6WxAVWb3b4tebe3xJLMEXVxssex0FKOjKXrFeCTklssdTa1szOo7EhvBxtwYk7q74OP9D7Hq/FO1Y/e82xfLTkfhaWYJXu7RBrvvJqHHT1fkjiYqeq3gVsanCwRnk47gGpVritsdV9PDqwmEJbk64XaZrsV3Jgd1upaBoii04+Dsc0AJ+oue6HQtXqJsXDP7htNYw4pcCmV0+oIkSfx8IZp9IEc2XovD+ssxagKP3q1tsf/9fvhzVk/WOWrEEszbE4Jvj4ajtKoWrWzNsefdvrysz9GaWeTwcEgqPh3VEZam1AZUcn452lCUygHAZwfD4EKzj6ksjU48M4ZGvNFIRGAnRQmdTb0mwqpz6kbFoonS8j+SJCnb3X46sgN6ezggLLWI0Rgb1smJF0HRQ/P7o6W1GUiSxPGHaei76houPGa/d/i42OLi50Pw22t+at347sTlYdZ2ZkcTAGQUV+GXC9EIiMtDJU3G2fIzT1BH0SlRQDP0/TCuaRc2bZhudBtLTPZxGmtNNE2HPEUswL2bkGHZB4aLkNn0/NKy3pHj3doGP77kQzkmOLEAc/4JRrtF5/HvvSSM8m6FxJ8nYt5gL8a5u/xwUaksiSAI7HjbH9+MU+/ISsX6K7EorKhFQXlNk2SZ0NlDALV2pCbsorBlmjt1jWzjt/41P3RxscWee9JKJbYuvJE/jkXPn65g733p+E9HdsCfs3phf3AK8sqqUVpVh/1BKcgpVb/2b5ndG2/vDJZrdh0NTcOd+DzK85gaK7t5HlM0n2kKBGeTjhBx7OTSFPX1XLOJmiLS1EP0DG4Ee01vD9Ez1jHa0kmUjutmX7OO22v6Mz41Pqnz9XDBCpXoQrCXNTUVjTZshTIXraHSJNCWTdfjseaSusOJIAhM7t4GoUtGc5rncEga+q2+hrvPpKnWdBlHmjClZxsYMwgerL0UA4IgcPGzoZT7h629CUDa8laVgvIa5FHc1AFp5z5NoYsESkhpSZ8q/p4tkF5USXncWB+peLosO0uVT0d1BAD8fpU+fd3X1Q4/vdIVW25pd11d8UpX9GzbArml1Zi/NxRfHuaW4fHTK11x7tPB8G5tq7bvZkwOZv/D7mjSBK7lgAL06PsK3dTnNwN9a+7mhL4ym5LMZ+nlvI3FiBCcTc8rH9fbG9FZpbgUlY2PR0hfd3K2hjlFl9jV56PRc8UVfHowDLP7e2DXO30Y5/dbfhl5Zcr2wkcjOmDxxC4arbOgvIZT515tOB+ZhS0szWIaS0UTZBo1B05+NAhONmZYfII5s1zGxjd6wPfHy/KAWcC3IzCgvSNe23oPRfWZYV1cbCl1RDs728jLPOnwc7ODr6sdOjlby7XGZBx6kMppjXwjOJugK6OGm7OpKWJ3PqJkuIC9Q5GE1L2R4i1KxR2zz3V+Hj7pqmNNLU34x3QdfjDZq+9lAABsUAFvA3J8vWjM36ubxgJ/33yGny9EU7awbWlthuDFoxidPjIqasSYtT0Iy89E4X/D2qOvpwPrMUxsD0jESYUuMVTcjMlB25aWtGntt2Nz8ZJfG8p963nUGlDsaqJIIE30qYd7C/xKk6Xm0dISOaVVlFHE29+MgLGRCDklVbSd89rYmePg/P749aJ2WXAv+7XB7P4eOB+ZiT6rrnJ2dl7+YijeGuBJqaN0PTpbSRuBLz47GMb7nC8a+s5saurzG7KwtiE1Vnle4BqEFWh+vDVA2qIeAO4l5CM4qQDvDPJEbHYZ3FtY0nbcPROegRHrbmLR8UjW7nH+K68iLls5g/n9oe3w+eiOGq2VrqydT5Lzda//ZKh8Nkqz74OJCd3Uuyaf/ngQzE1EmPNPMKc5fF3t5PaJk40Z4ldNwMlH6Zi5/T4Aafb7uhl+6ORsjXSKbscx2fTl3v4eLeDjYovIdKmWZRxFt0K6jHBdY7h312ZOeyIDTihiHdcUBk4PUQLumX/COs6QKtibwvHVHOkvUi+z0Rf/mK7F9yYHGnm08P1qQxJN+RZfbLudgBVnn1I6nFrZmOPmN8NhxZCerciuwCSM/O0mPuIhu2lfUAqufEGduQRALi5NV/L31s5gdGuj3oUG0D6lnAt0LX7NTUQ4TeGg6tDKGgRB4P1/1R2LdhYmaFvf/WY1RU0/INUfuPDZUCTmlctb6DYGJxszLJzgjU8OPMKHHFr/yrjw2RB0clZvEw0AFyIz8e5uZjFwbWiKttDPMxz8yTqlqZ1N+nauMdF87paG+xmqstx4D6cgrAwjiPG58VEdrkiAD+7G52HxiUg425rLtwUnFuBBvcMpLqcMbewt0Fphv4kRgXmDvTDGRxqkyiyuUpMoaGVjhveHKJfYjdlwG6PX34JYofTqs1Ed1Zpn6JufL0TzJmfQ3Nh4jb6jcEsNyhi3zumtJhewdnp3GIkIjP89QL7N2oy571pkfRnb5O4uOPnRIHRccgG/1Qc6PxzeHg+XjsHFx5lqulFMmBmLYCQiEJJcCBLAxyM7Yv/7/Sh1OK9H5+j8+YEKwdmkI3qIEnDXrHk5eAwpItZcRC5fZHoTuus6IcAMVSkW3+wMTMRXh8OVDCkZbi0sceaTwZznyi6pxts7gzHWh11Ik4kDwSkwNhLh6IIBtGP+u58McxMj+Liol2wBwIlH6p3g9M2hEOrU5tf83XA5KotSbPy/ef0AAIXlNThJY5jcXTgSthbG+J+WWXALhrXHwF+uc+p2J+PkR4PQheY7OPwgFR9o4LRqDJP/CGAfJGCwNLXzh6tGlD4CYZp8Fvp0mjWlzpa2jDQKwxqTrZzHjxI9xOfGx3W4IgFtKa+uw5v/BOHgg1TcU2nE8Ti9BLsCkzCgXUtEZ5XC0swInvXBmloxiX/uJKJjK2uELxuL78arZzXllFZje0Ai7n0/Eh0VtA/jc8rQftF5eYk6QRBYOMEb7wzy1N0bbQRv7+SWefM8oaijNbWnq9K+qT1dkV/OrXQ6eNEoNRtqrI8zrMyMMWnTHaXtdF0GFZno2xrtnawx6JfrcodQ4MKR+GB4e7y1MxhXn7JLzSjS0soU/xvaDle/HIoTHw6Es60ZrQZmQXkNlp2O0mh+PhCcTdCdfAw3DSTDcaoYkoPHkNYiQI1WzklBs0krOremzhZRpIuLLSZ1d4ENTco4F44/Skf7RedRRNF1pJ2TNc5/OkSj+egyezRhyclI+Hs6YPtb1J3llpx8jKS8cnwznlqwc3sAe3e+poau+0y3Nna05ZLdXG0hkZDoSdNh5MbXw9HK1hznI7Mo07EV6ePZAhYm1Jlq9pYmWEGjF0XHgff7o4e7PeW+Tdfi8O2xCI3mawxVtUKZjDboO9On6c/PVWez6e9dXJ04fYmn+MiIe+c6vmluotua6JSaPyeaXs8rxRW1+ON6vPzhfVzX1vhmXGfMHeipNE7mhErILUdGURW8FWypv24+w5eHwvBm/7Z4tnoiNs1Uz5Ae8PN1HPrfAPz+eg+l7b9ciIbnwnO4n5APgiDww2QfzO7fVr5/BENXuKZCk0ye5o6rvQXWXmroaH78UUO379f93ZFaSN35V5Wo5ePQd/U1te0igtAoy9vPTZpRb2osQmhyoTzjysfFFjErx6O6VgzfHy9TBhZl+LoqZ+WP9XHG/vf74cY3w9HD3R7rr8TCe+lFSu2ovl4OOPnRIJgYEbSNcnSJ4GwCoM/8IkOKAxlSZpMhrcWQMKTyQu2+I8N5H82RwR0cMawTs/HyNLMErvYWCF0yBnve7Yvpvd1YU3zp6PHTFay5GI2SKuW2tj5tbHHsg4GNmpMOpla9ABAYn4+HKYUY4+OsZMwpzbHuJnq1bcHruvTBnntJlNs/G9URBEFg7eUYyv2nPx4EL0crVNWK8dF+ZoPo/SFe6NrGjraWv0jDVsa75vbBgPYt1bbnlVXDc+E5rbSxTI1FGOXdCm8N8GAdSyUEL8AdfV+hm/r8XJ1b+rBNuK7tsNkKeIg0i4rziSbaUoaAoIX1/LDmUrRSA4wDwSlYeykGu+8m0R5TI5YgWqVz7LXoHLz6ZyAS88rxsl8bJP0ySS2TuteKK7j3LB+H5vdXm/ONbffhufAcckurseKVbnjd3x0AcCMmF1+P7aTFO9Qerpk8zwNMAbYB7VviQRJ745djHwxA12WXKPfRNYFRpY9nC8zq1xbhadLyuZo6CbJLpOLyM/u6Y+uc3vjiUBhG/naLdS5ZCV4LSxOELhmNj0Z0wKXHWei/+hrm7w2llUro384By17ywf/2hsDBypRXHSuuCM4m6NeoEm5f1Ag3dmoMyTkpZJ/pD4IgsGZ6d7SxM2cct+12Ar44FIa+ng5YN8MPoUtHY/tb/pjU3UXjc/518xm6/3gZ6y/HKGU69fZogX3v9dN4Pjoi0oqx4pWujGPm/xsKkiSx8lVf2jEf/Bcq12BorlyKos4Em97bDRciM/H3TfXucm/2a4vubvYAgK23EhjnXzOtO4Z0dGI0yDVh+1v+GOHdSmlbVnEVfjwdBf+VVxs1p4WJEab0dMX2t/wR/sNYvD3Qk1NHFapSCAHu6DeziUQLgl4IVRcYcgmYvrPMuNL8nE3cP1fBJjVsJPUpTXve7SvPZvJsaYnVU3zx1gAPtLIx4zxXQl45Xt0ciKv1mdj+ng5I+mUSrn7ZoBd5KCQVr2+7TysN0Hf1NbyyORA/vdoVU+pLuNZdjmW1bQR0S/iysfj8UBjruHmDvTDt73taneu78d6wszDF/iBpIyVLBZ3Tab3cQJLAkDU3NNLT3PhGD3w2qiNmbQ/CK5sDceBBKgZ1cEQHhdJORV7p0QZfje2Mt3cGo6pWgj3v9kVrlucGXSA4m6Dvm4ghGRGGczMVbuzUGNbnIpTR6RNnW3Pse78/a2r0uchMTN9yFxlFlTAzNsIYH2dsntULYT+MwfKXu9JqG9Gx6Xo8evx0Bb9ejEZhfaRsUAdH7JrL3C6YKwXlNUgtrGR0YOWVVctL8g5SRBcB4O6zfNSJm9fDD1dKq+poNY9WvNINAJBRVIkNV+mziA7N74/h3k54iycthy2zeys591ILKrDoRCT6/3ytUc6sCd1a4683e+HRD2Ow4fUeGN2lFQ4+SMFbO4NRXcf8va6Z1h3dVFLOBTRDnw6O2UZXcd5sUZOek+sdSR+fS3NxNnEto+tHGEajE00+VyG4ZrhcisrCgWBpAOLtncHy+01SvvQeVF4txu9v9MC5TwdzlhUoq67De/+GYP2VWLluZYdWNkj6ZRKGKmSVM0kDRKQVo/OSi+jQyhoTfaWdzJaeisLPU+mDZAK6Y997/eC3/DLrOGszY60DcD9P9cWvF6Pl+qqv+bvBRcHJc+xhGg5yCJop0tujBb49GoEfzzyBuYkIq6f44sHi0QhOLKBsiPLJyA4Y4+OMOf8EwcLUCMc+GAjv1prZ+3whOJsgZDbJaB7mTNNjSKVrhmTwaPd7MZz30ZzxcrTCwfn9lW5iVERllGDyH3fwMKUhddje0hRvD/TE+c+G4Owng/E2h9IkRf6++Qw9V1zB+iuxKK6sxQjvVtg2p3ej3ocq224nQEQQuMzQee5/e0NRK5agn5cDTI2ob2U3YnJ5WY8h8dWYTpi4iVr8+o+ZPSESEaiuE2PgL9dp57j9zQj4ezrgLY7tetnYPKsXxte3BX6WW4avDodjyJob8ogeV/zc7bFqSjeELxuLv2f3xkRfF5ibGKFWLMGiE4+x/Ay7dtTXYzvhtT7ujXofAorozyIYJdKteDwVhpyV01zullw/w0NmK3S8Em4ImU3PB2wNMI49TMOs7UGYtOkOOjnb0GaBULHpWhxe+uMOChRK0P59ty9+0iBDae2lGJyPzJJnV31/PPK5dDjZaqEP2hSsuRjNuF8WuC2rrqNsjMOVMT7O+P54pPz1v+/2xeGQNDyj0eakYu5ATzWNppisUkzv7YaznwzGqY8HY2xXZ/gtv4yc0mq14/96sxdKq+rw8f5H8HGxxfEPBmn0u+cbwdmkZwwpYmVIN1PD+lwEqDCk38uLBkmSIOvTxjs62+DEh4OUhC6pKCivwdS/7mJ/UIr8WBndXO2w/JVuePLTOKx8tZtGa9l0LQ5+yy9j8414DOrgiL/f7KXZm6Fh5vb7cLYxR/CiUbRjutXX02/lycnVHPiNQfNooq8LKmvE6LzkIuV+79Y2iPhxLNq2tMSf1+PV9Coaw6aZPTGpuwvic8rw6YFHGPXbLRx7qFnHv/eHeOHyF0Nx6qNBeLOfB+wsTOT7skuqMGv7fRwIZndcLX+5Kz4e2fR6BLqCIIjxBEHEEAQRTxDEQor9cwmCyCUIIqz+v/f4OrcujUMzFrFliR5MUy53M1uUw5hoeqfU68Y3MVwU1uTn1RRDLkWkgtDAwWhIgT59oM9rEVfWzfDD/KHt5K+HdnKCjYpOZWhyIWUWCBNPMkvQa8UV7FHIdnlrgCf2zuvLeuyXYxp0mhSdAt8fj9TY1pLhUd9Fz9CYN7gd+yA90autvVw3iYpXerTRSNOqr6cD7b4r9dlugzq0xMY3emiUPe5qb4ENr/th990kuUaTj4stfpnqi6BFo7Bqii+6udrhfGQmpTRBO0cr7J3XF1tvJ2D33SRM7emKBcPa48SjNHx3NAITNgZgxLqbmPxHAA4Gqz8L6AqDcDbp+yKmL8fGNdOvYE1U6eXcVAjOA2oM6XMxnJU8n93o9H0tYqKwvAbfH49An1VX0WnJBXRYfAF9V13FpE0BWHH2iVJqNxOLTkTi6yMRqKxRF4S2NDXG7P4eSPx5olqrWDbWXopB12WXkFpYgTXTutOOc3fg3gnjk4OP4GRjhqjl4yj3V9dJ8OnBMFaxdL7p7aEuPk61hnZOVmrbPhnZQSdr+v31HqisFWP4uhuU+31d7XD2k8GwNTdBcGIBY4mdJuf0dbXD5wcfYfT6WzgdnqHR8etf80PsyglYPMkHnZzVnaX3nuVj3O+3OYl5/jGzJ95W6TzUnCEIwgjAZgATAPgAmEkQhA/F0EMkSfao/29Hky6ykcSYz0UXIpl2vz4sMhEkrJk5EebvN9Fq1NltukZv5+ZKc+tGp5kVYpg2S1NgyNeiZ7kNjqOvj4Rj2+0GncLbsbmwMDXCN+OoO9NqyrLTUfBceA4XH2dCLCExpKOTko4TFeuvxOLuwpHo46luMyw5+VijDCkZyfkVaGFpwj6wiXmTpmGLIfAwpYh236op3XAqTGq7OLFoe83p74EWliYITipgHPfuIC/EZJXhs4NhnNc4vbcb0osq8cWhcACAWwsLHFkwAOc+HYw3+raFlZkxSJLE7B1BlJ3wZvZti/HdWmPOP8HyrnbHH6Vj/t5QrD4fjUMhqXiaWYLEvHI8Ti/BwuORWPAfc1YgX+jd2WTIFzFd016Uqe8lyNlpsgaWhHoqnr4wJAePIa2lKR2jT83mMu5/3sroDP1a9MG+UBwITkVuaTVqxSTEEhI5pdWIyijBuchMJSOLjWMP0zDlr0Ak5VGn9RIEgfWv92iU8Pfq89H49lgEerjbU+5PLajExyM64NUebVjnuh2bixOP0mFlZownP1E7nM6EZ+CrI+HYMpufjCpVxndtrbbtnUGeatsGd1DvfuZopW64UH0ubELvXBjayQn+K6/IO50oYiwicPrjQTA2EqGgvAavbWUXvuzuZofRXVrR7v90VEcExOVhxLqbOBmmmZNpSk9XqUOzlxtMjdXNEJIk8ffNZ5i5/T6nbngTfVvj2tNszNhyF4N+uY5OSy6g05IL8F12CW/tDEZQfbvrZkZfAPEkSSaQJFkD4CCAV5rq5ASh23uNr4j+ekXqwTQdZfQIR0yXN/l5nydCzT9gdCIaGpqVTjavrC2e0eu1iIl/KbR15vT3kAffckqrsfYSddfWTs6NKyta8N9D9F11FbsDE+FiZ4HQJaOV9qvKCQz85Tom+bogeLF6lvYPp6KwdLKymelPEcxSZVovt0asXLc4WnMXYTcUts7pjcUnHgMAPh7RAbkUJWkyVk3phr33k1HIYpPYWZhgZ2Ai8so0e6Y+GtqQEX7hsyG4891I9PF0AFEfnM8vq4bX9+dxJz6P8vgDwSn4i6JpDBOXorLVukzrAr07m2DAF7EXiZFGYfpegpz1Jn/BgjCcFp1NaWLcMv2ccX9TOpssiBoYgbodOmBYTjieMNhrUa1YgvsJzJEUTYnOKsXwdTdx8TF9J4xBHRxx4+vhrJpQVITVR1ao+PNGPIZ3boXd77CLin95OBypBRWwNDWmbDUMACcepeP4w3SN16gKlXjorH7q0bqubdTFp6nq4atVBMo9WlpSpmq/O9hLk2WqsWiiN3qtuIKqWuqHp6ifxoEgCJAkiTHr2VvsrpneHWO6OOPqU+o26qbGImy6FqdxuRwAbJndCxte7yE3oFQpLK/B+/+G4lcWfQVFzkdm4WRYBh4kFSK9qBI1dRLU1ElQWl2H27G5eH3bfVTV0l/LDBRXAIoKomn121SZRhBEBEEQRwmC4E2sitBxej3T3UNfj/W9RXF6OvPzw1wj6lbhhogRx1+aGWrQmmDPrnyO0eu1iAmfNlLB4zf6uMuzffbeT8aM3m6IXjEer/k3OGUGtm+ppO8Ym12Gtg6W8HPTvJlEfnkNfjzzBAN+vobtAYkI+HYEPOvL2+bvDcXfb/ZCP6+GUqsfzzxB31XXcObjwTi6YIDSXCvOPsH/FMr/QpILWbOxdtxJxNrp9BnkTYFqhrem5Yn6ZsGw9nK9r7XTu+PPG/G0Y0d6t5I7pdgormy88+bTUR2RsHoiuqg07jkWmobejezoy8by0+xamNpiCM4mvV/EnrtH5mbOVKM7TXq+nSb06en/MzoDU6LpHlI8RDkwRl2TnY8NprT457CMTu/XIjpCOJQRNZYF/4Xih1OPaR/GvRytcPGzoRjUoSWv55W1n328fBxm9mVOvx6y5oZUDLxdS0zopp5pBDB3heHKgmHt1bYVVqg7h2IotI7qVAQlHa3N5KnMMr6f0AVbbylHnsZ1ddb6+119nt4xc+yDgTAzlrbcfWVzIKMuwUjvVghePAoV1XWM2lA1LN3gqLA1N8a5TwdjfDcX2jH3E/IxZsMteQcXPuHj92GAnAHgSZJkdwBXAOyhGkQQxHyCIEIIggjJzeUmmq/rwAbTvUUfmk0C/GBmQIFCNnxEyThluoR13J8mm7DchPJPS6ABnV2LmJCVPR18kKqUcfLJgUfwXnoRrvaWmNHbDQQBhKcWYcWrXXHz6+FyjcuUggqEpxXD1FjUqNK0kqo6bLn1DCN/u4m+Xg5yB9MH+x7C37MFPh6hXDb/0p93MH3LPQR8OwIfjWiwN7aqZKZvvfUMpz8eBC9H9VJ8Gd8cjcDMvvprhpGQq+xcmr83RE8raRxb6m2xL0Z3wjdHIxjHXo+mDrzxRWtbcxxZMABfjukEkajh+ahWLMGgX67jqyPhjZp3SEdHvO7vjum93TDSmzpT3dRY989jzeWOzukiBvB/IRPQDcuMDefGPdIojNbB873JgSZeDWBMk030ttElGOm4tEEV5symFxK9XIvm/6vbm/i/95LhvfQiorNKKPfbWZpgzzt9Ne5Yx8bcXQ8QnVmCn6f64vD/BjCO7bj4AmrqJPiFQQ9KE6jKt85QaA5R1dyvv6Kelv9ApYbf1Ej9Bt61ja1aR5LVU3xxMUo9u4yqLE9TXu3RBr09WqCipg6DfrmOCAaBzK1zemPn3D4IiM3Djxy6vmlCX08HXP96OGVGGADUiSVYfyUWb2y7j7wy3TysfnrgkU7m1SHpABSfJNzqt8khSTKfJElZrv4OAJRK+SRJbiNJ0p8kSX8nJ276ZrqOBzCVML2g95bnAjr7xVDxYyjnlDHGqOm7IxoYer0WMXHvmXKJtL9HC6XS9w1XY3EkNA0kCZTXiPHdsUiM33gb2+b448bXw+VZTTV1EpRWNT7QWysmcTgkDUGJDXbA5hvPcCc+D4smequNH7LmBg49SKNtgFJSVYflZ57g3KeDMaM3fcncgeBU2n26RrWcLEGDbmuGQlsHS170K6nmZUOWCTe6Sytc+GwI+qiIjp+LyETHxReQXlTJ+byTfF0wvbcbxvo4w8nGDAFxeTgUkopTYem0DjO6LHM+MQRnE28XsfqxjTCqXgzT5mOjE/pegpx3jC/BxIAyeAzJQKJbiz4iayY0a5kmug1bgvsFUB2DzGzS+7WIZh6UVjfN38r43wPgufAcrj3NVsteMTYSYfkr3fDrNH5b9k7fcg9PMkrQ18sB0SvGM2Y5dVpyAaVVtdg8S3t9JqrsnOisUvzCoSVxbLZ6uriqZlZGsXrzh6gMdWePNUXp3q65fWjr8jVh1RRfPE4vhs8Pl2gNlik9XRG+bCzGdW2Ni4+zGh1Bo+OdQZ7Y934/Wj2H6KwSdFh8AZuu6b6EqVaseUaWHnkAoCNBEF4EQZgCeAPAacUBBEEopom9DOApXyfXdRkdk7PJIO8OApwwpE7CAryh12sRE2/284C5iQht7MzRzdUWIcmFMDcR4dHSMbA0NVIa27c+66iqVoKha29gxLqbGN/NBbP6tYWFiRHMjEWY3b8tvhzTiTIY1RjCUouw+nw0lkzqorYvr6wafVdfg79HC6UOrDJCkwux5ORjrJ3hh99m+PGyHgFlUgoq1LY1pqySy7wyvhnXGW3szJFeVImlk32w/S1/tLAyBQBkFFVi7q5geC48h4/2szu5bc2NMam7C8b4OKOVjRnORWbiaGgaHqcXY1D7llj+clf8/WYvdHezp51jHIUuKd+oW7lNj/wiBumD3RsAZikOIAjChSRJmZp2k13E+GCW0TXsF9O37m5KvjY5gq3il1BrEF87YII6g1mLITmbNBOt1C10mU2/mW7RbmLDLKMzyGtRaHLTa0XM2yPNpJre2w2Tu7tgUAdHmNRrHbzepy06Ottg6l93eTvfxE0BuPH1cHg5WuHnqb4Y1skRC/6jvtEO/vUGdrzlDy9HKyTSCJxz5czHg/HSn8plu5pEkTRF9T35e7TARxRdRdg6onBh9zt9cDgkFcsZspT2v98PA9tLM6gC4nJ570yy4XU/TOmpHpXNKq7C5SdZ+OFUFK/nYyM4sQCDeMgYawpIkqwjCOJjAJcAGAHYSZJkFEEQPwEIIUnyNIBPCYJ4GUAdgAIAc/k6v0jnmU30TgnBYaE57xmd0/cSBJ5T9H0toiMoIR/nIjNhbWaCjOIqeYDnZFgGToZlYO307iirrpPfA4MTC3D2k8EISSqQZ+/KtAFFBCAhgf/up6CHuz0ufDYEEgmJMRtu87LWleee4ssxnbCeojw9hMHGO/4wHU42Zvh+Qhd4Olpi2t/szT0EGo+rvQXC6zPAvVvbIJpCMoEJGzNj2uDwwPYt0cXFFr9djoFbC0sc+2AgurvZo7iyFstPR+H4I810R7u52kobBEVkoqWVKQZ1cMSA9i0xsH1LeWbVsYfp+PZoBO2aFk/s0iTdnPX+pG8IFzFd2lSrTf7BUfFQ1MAw2lQKDh5qDKllr7GwFr1gCNciKp5kUpe2KdLJ2Rqv9HBFUl454nPLEJ1ZikoeBJGPhqbJO2S87u+OyX4uGNjeEb3atkDwolGYu+sBp/VxYcS6m7j3/Ui42FlgfDcXHF0wANO3UBtW7/0bguGdnbR2Np2NUC+b++M6vUgk3/i62WFXYJLStuDFozBls7oj773BXthxJ5HTvF3b2GLjtTg8Ymj3+2jpGHk0LTS5AHP+Cea8bjbMTUQ4umAgurk2RAiziqtw4XEmzkVkMhrXumTF2Se4+Dlzq2pDgiTJ8wDOq2z7QeHf3wP4Xkdn18209RjSPfd5YInJPn0vAYCQlfa8ot9rkToBcbmY808wzIxFcGthgZKqWrVsZZkOj4OVKQrqtQon/3EHIzo7IWbleBwMTsWy09KAh4SUdm2tk5AISy3CqN9uoWsbW4QvG4vozBK8vu2+1mtefyUWlqZGqKhRts16trVnvFdvvZWAsJQiHPrfABz7YIDgcNICcxMRbSMVoCHYOKKzE27EaCZ/MXegJ3ZTdEcEgLcHeOBxRgn+uZOIqT1dsWSyD7YHJODlPwM1OocMggBMjUT4YnQnDO/shG5t7JS0nlLyK7Dk1GPcjqV+D1amRlg91Rev9KCSpeUfg/A6GNpFjG+MITYYZ5NhOXgMZy3C50KNIa2lKTDEa5GvK3tKb2x2Gc5HZmLN9O7o2sYOdWIJ4nPLEJFWjIi0IoSnFiMynV6vhwuHQlJxKCQVpsYivNXfA6/2dMXJjwZh2ekoHAhOoT3udX93RKYXc3JKDfj5OkKXjEZLazP4ezrgz1k98fF+aq2dmxoaAm8N8MC/95Tbcm+9nYAFw9rLhSKbGlVHEwCQpHp21Zv92mrkWIvKYP6s7y4cKXc0Pcko0ch4bWNnTlkiKKOvlwO2zO4NBytTuYPpbEQm7xl6lqZG6NjKGh1a2aCTszXic8pwJJS5O14qQ2q7gDL6zC4SMpuaL2zfnSO0uw8JCABAUv398NNRHTGskxOMRARsLUyw7dYz7FG5zxeoNMW4EZOLzksuomMra/z4kg+OP0pHRFoxPB2tMMnXBeFpRbgZk4uojBL4Lb8MOwsTrHi1G+7E5eJSlHaNJlQdTQDwKKUI/77bFz+eiaLVPQpKLIDnwnN4tHQM/pjZE580Pw1Cg4DJ0STD1FikkaPpNX831IpJSkdTa1tzjO/WGsfqbZPhnZ1w/FG6xllMMiZ1d8FYH2cM7egkt+EUqamTYHtAAjZdi0M1TSMXPzc7bHyjJzwZxOf5xiCcTc87htRdzJCcKoaUNWNIn4shRXyNCYluAtyGWUZnkPRs24KTQyQqowSTNt3BB8Pb47NRHeHd2hberW3xmr9Uhqq8ug6PUooQnJiPoMQCJSFLTaipk2DHnUTsuJOI1rbmmDPAAx+P6EDbNvZQSCq+HtsJy1/pijUXo/GApfNa75VXsWtuH4zwboXJ3dsgNLmQ0imjKf/eS6Ysm9OXo4mK4Z2d0G/1NbXt347zht9Pl3k5x7EPBqKNvQUA4OLjLM6lc9+M64yC8hr8w5Bd9cHw9pg32AvnIzNx8lE6bxlMIkL6d9DdzQ5+bvbwc7eHh4MlRCICuaXV+PFMFM5FZLLO83of5q6HAg3o8wot3B2aL0zf3QBRFA6YrmqytQg8n+SVVcsDR2svxWDtpYaGHcYM9b+ju7TCoA6O8rK6uJwypWYY8Tll2HgtDlN7ueLR0jHYcusZtt5OQHFlLZae5Nb2vrG8tTMY61/zQx9PBwxZc4N2XM8VVzC1lyu+HtsJ6y7zL2wtoFm33Tn9PbD3fjLlvt4eLWBrbqzkhNI0SCrjj5k9Mbars7yzMBV3n+Vh2akoxOWoa4oC0r+NhRO8MXegJ4yNmlayW3A2NQF0Isv6wJAyVQxJm8iQnE06c/A0CoNZyAvNt+M6o04s4VRG9ffNZ7j4OAurpnST6/EAgJWZMQZ3dMTgjtJt1XVihKcW49CDVBx7yJwRQkdWSZWSoUfHusuxmNTdBf+91w+xWWVYcykaAXH0Atjv7H4AX1c7bJrZE0sn+SAwPo9SlFtTkgsMu1sKlSES8eNYvLeHn26Ea6Z3R2+PFsgpqcJ7/4YwdqeTsXqKLyZ1d8F3RyMou+bJeKVHG8RklcJ/5VWt12ljboyB7Vuij6cD+no5oIuLrVwzTAZJkjj+MA0/no5CCYcuQh4tLfHZ6I5ar+3FQT/X/o+MTmKMEb/aYQJNB1NmU0+i6UqUBZ5fjoWm0T5Q10nof39Xn+bg6tMcdGhljUm+LthI05Ti+MN0HH+YDs+Wltg1tw/uJeSrNQDRBV8eDsd7g72Q+PNE3EvIx6ztQbTrA6TdzJLyhWxdfWFpakTraOrn5dDogK4ixz4YiN4eLRjHpBZUYNW5p4z22eguzlj+Sle41gcamxrB2dQEGJQjQ3DwUGJkQA4eQ3II6q6cQYhda4JIRGDJZB+0bWnJSVQ5Ma8cs7YH4SW/Nlg00Rsuduo3GDNjI/T1kj7Mr5vRHXvvJ+tUsPlcRCaeZpTgyIIB2DuvH2KySrH2UgyuPqVOS49ML8aIdTcxu39b7H6nLwb+cl2j873m74bDIcpOtI/3P8KB9/tj5nbt9ReaAntLEzzJKEEwhdHy81RffH88kvNcM/u2xSRfF6y5GI2/bjJnc5kai7BmWndM7u6CgvIaTP4jAKkFzMLpp8LU9a805cPh7TG1lyvaO1kztuONzirBslNRnI25Ts7W+G9eP8qOPwLU6OsK/Y3JYT2d2fB5zegGDotH6HsZjDDZDBLhvi/AAzml1fJ/uztYKN2burvZwVhEoKC8BpnFVZSlRLIMJire6OOOjOIq3I7NRVJ+Bd7Z/QAA0M7RCgkKpew93O0RllrE0ztqYMedRNx9lo/jHw5E4s8T0XnJRdTQdFEVHE36haokUoY2jiZbc2N8O94bM/u2hRFDpl55dR3+uhmP7QGJtNlYnZyt8emojvBsaYWYrBLcislFbmk1KmrrUF0rgYQk4WBlCrcWlhjb1Rm25rqxkQRnE3SvD2BCiA3GkWFM1BnMWgzJwWNIGhGGtBamjkFaIZTRNYq3BnjC38MBnx96xCnT50x4Bs5FZOCbcd54d7AnbQouQRB4a4AnJvq64KczT3A6XHvHARUJeeXovfIqLn8xFJ1b22DH2/5IzCvHxI0BtILm/91PwX/3U/D+EC9sD+AmkA0Ah0PSsGV2L7UOcM3F0QQA8wZ54Q0KYdLgxaPQd5V6uR0d7Ryt0MXFBl2XXWIdu21Ob4zu4gyRiMDj9GJM/uMO6zHasv41P0zp6croYAKA4spabLgSSyvCScVE39b4eWp3wdGkIcIVWhES40T8ZBdqwxqT7TghHmIwTV6ocCdy4Yhi5EFda1BwNgnwQUVNQyZrakElJvq2xuP0EqQUVCAirRh9vRzw67TuaG1nDiMRgfTCSpwMS8eB4FTWuQ8+kI55a4AHjESEvIQ/QUUzMSy1CO4OFnh7gCdWnqNuSuxobYa8smrKfUw8ySyB99KLuPXNcMSumoCVZ59wbg4ioHsmd3fBWQ5l+5pgYkSgVkzijT7u+Ha8Nxwo9JhkiCUkjj1Mw2+XY5Bdwvz7yiquotU9VeMIcOWLoejobKPJ0jlhuHes5wiqTBVCTxlGQmYTNTpzqjQCQzLHDOlzedERS0jU1Eng2sICe+f1w9ZbCdgZyG6ASEhpe99DD1Lww0s+GNG5Fe1DvaO1GTbN7IlXe7bBF4fCUVxZy/fbAACM3XAbu9/pg+GdW8HL0QpPV4zH/qAULDpBn6mjiaNJRm5pNcb4OOPKE+1EPflCZlBw5TeKNslPfhqHFWepjVs6EvLKWbPWVk3phll928p/GxciM/HBvoeMx2jLtF5uWDTRGy2tzRjHiSUkjoamYvX5aM6/SRMjAstf7oaZfd1ZnVgC6hCEbq/984zPI1jijUiynU7PoylWqEQ5lDNBh4vCsNV0g55WpIwpag3a2dRFlIIQ8w/gWbVfbZ8ETasTwpV2RAYSyDaU+2YacXfqCzQNqtlK5yOVy4eCEwuUuse1sTNH25aWmNHbDdFZpZyapag2E5HRydkaZsZGiEwvRmpBpdzRNKSjo5o0QGMcTYoMW3sTo7u0wvrXe8DG3AQbrgoaTfpklHcrzBviRVveSIWxiICZsQjlDFlQAODd2hY/vdIVPdvSl8yRJImbMblYdf4p4mnKSFXhIjGgyJS/7uLx8nEaHcMFw71jNSG6NkNVM1XaE+m4ZvaNjs/KbS1S9ONQMKQMHkNaiyFpWQlldPqDJElceZKNQw9SEZNdivSiSpBafB1J+RV4d3cIBnVoiUUTu6BrG/oudyO9nXF34UhsvBanM62Cubse4IfJPnhnkCcIgsCsfm3RoZU1XtvKX1vfpaeicHfhSINxNmniaKLitxl+uJ+Qz9j9rzEELhwpr+WXSEj8n72zjm4i78LwM0maujt1KrS4u7uswTrr37q7G+u7rLu7sMoqi7u7Q2lLoaXubpH5/igtlWibJlN2nnM40GQyc5OGmd+89973vrU6lXeMtBnYgih/N169aADDY/zMbrs+pZAXlxzlWH6lxfsfGxfAk+f0JtLPjXqtHrVS0WossIx5uvqa2EMo4W/nJwyKEo7ksMv1JNZ9SR1nBFBvpOP1pkbTTgzrLogSve6vcX6AkXXvkod/u+decvrcARHJGKPRq8+6SV455XXklNexDfOtTZN6BbIxtcio91NTRflN43vi6qRsbscz5UHZGVYdLaD/ghVcNyaau6bEd+l1WcY4q++fQEpepVVCEzR6iGlNCE1+7moenNGLS4ZGGGyZE0WRrNJavtuewcfru943rKpeS02DFje1beUhWWyyA22rQ4YoHKdOt11AhgsFbHK+xzHBSAgpiU1SYo3zA1zT8DDr9QMcHcp/js83nTBant0ZNqcVM+edTczqG8JT5/Y26OcEjYbij81OYu6gMB7+7YBFZtLW8uw/R3j2nyPsf3o63q5ODI/x4/fbRjP3gy1W7yvMx5Xssva+QqNfXsPFQ8L5ZXfHTNClRFmthvt/2d/u8XHxAaiVClYnF1i9zx2PTSHIywVo9AAY+8oaSmu6pqIN4LHZiVw3Jqad4XdbjuRU8NLSox1axG9KK2LGWxuaf1YrFYT6uBAT4M7sfqGcP7CHyakuMtDFhU2Sxo36VmKTKKGKHLWEphtbj3S/VL5CFXlie7FJRloIgtDqWq9SCLg4KTlvYA+ScyvYk1lGzwB35g4KY1dGKetTrJv+ZenIe1sm4YI8nVv5UBmiqZ3P2upomc4xb3AYz5zXh34LrJsGrFYqjHptQeP39prRjQJiyxZ/jU7P4ZwKdp0sYXdGKUsPGTf97giCAL1DvQjxcsHb1Ymt6cXklte12ubV5cd4+tw+Nj2uLDZh/8omR9I2lnEKyw1mbU1bES6YElY7P+CQWKT0O1rt/CCX1j/JdjGpxaOOi2+ecqPtxSa5rcUsXSE0tWTpobzmC9nVo6IYHuNH3x7eRJ4eKd9EUqgXf9w2hl92n+Lh38yfL0bH+uPurLKqmmjAMyuY1CuQ+6f3YlCkL//cOdZqr6DsslpeubAf32zN4HBORavnpCg0DY70YU9mmVWvee6fI+0e+/yaoVTVa7n7x31W7UutUrDt0Sn4uaupqtfy/to0PjRjHN4ZZvQJ5ulz+9DDzDSUzOIa7vpxr03NVxt0ejKKa8gormHdsULWJhfw4ZVDbLb/s5GubqOTMk5tBB0pfRJKCVU+W4uUr/pSqiiXMc2X1w1j+puNyQStXkSlFPhheybDY/y4ZUIsKw7n8frKFAaEe/P+/MEk51Xw2cYTNOj0TEsKZkbfYOo0eg5ll3Mop4L9Vl5rXJ2URj0mO0JBZT3XjIoiwMPZYOt8S2ShyX5cOzqa3/ZkWVxJpxBgXHwg4b6ufL/dePX5hIRAnjynN3FBHlTVa1l3rIBdJ0vZlVHCvlNl1Gk6dy4aGxfAhIRARsX6Exvogau6fWItq7SGl/5Nbic0Afi4GveL6iiy2AR09VKirZDhyFLitgKPI3vo217cJyv34iG0/+Lbg1XODzGr/iWOilEAeFHFJw70aLhStZLtmjNikyO9k7pmOp6Ul52OR+xMv1wH+GZrRiuPgpE9G4WnvmGNf2IC3Ll0WCRTk4J5aWkyv5oQb7YcL2ZAhA+r7hvPiaIa/tyXbZGZ4tpjhc1ZxRfm9mXxbaOZZ2WF08O/HWTN/RM4/73NVNZLuwLAWqHJEMvvGY9SITD1jfVWvS7Ey4VV90/gWF4lD/92wOo2wymJQYyND2DL8WKzr/VzV/P6xQOYlBjU6vGm8vAjuRWk5FWy5XgxW9OLrYqjoyw9lEe9VidXN5nkv3tT4yShQSptUQiigdgkGmwbpJTUa0t3FvH+ayQEe7LxoUmMW7gWgLLTlbg7TpSw82QJcweGMW9wGIt2nOL2H/YwINybx+ckcbywih+2Z7LiSB4XDAzjjslx9Az0QKPTk1ZQxbb0Yp75u31Cpy22FJqa+Pr0+mvRjSP5dXcWv+2RXoLsv4alg0j69PBi7qAwJvYK4tHFB4wKTT0D3Ll3WgIeLip+2X2KbeklVgudLRkR48ec/qEMCPchIdjToKjUlvIaDR+sS+OzTSfQGWkVvXmC7X0UZbGJri+ykJLJcnuxyXE3/Z85vc4VmsfIFIMBx1/s71D9zu2aewA4V7mNkYqurSwxRctFmTu1LHT62GGxOPr38l9kT2apQ4+/Lb2Ebemt/Q1G9vRjUKQv03sHMzkxiJeWHm01crgl+0+VMfWNDTwxJ4m3LxvE65cMYGNKEX/uz+FvCybdPf77IQAGhHuz38r2vcmvr2f1/ROY8rp1AowjmZoUzKqj1gk+C87tTVW9hgs/tM7jKsTLhStHRtLXgsl0LbloSDhz+oUyKtaftckFFpmHPzyzcQqiSqEgNb+SwzkVHM4p51B2hd2EJWPsOlnKmLgAh8YgZRTSWbbYnbatalLyGmqbpHOmgeuVSx0UjXXIYpOMLais03A0t4KHZvZi4bJjrZ4TRVi8t7ESxdNZRf/Ta4j9WeXEBLhz37QEcsvr+HFnJn/sy+a8AT24dWIcSaFeJIV6cd2YGCrrNHy8Pp331qbZ/b01Tcu9ZUIsH63vukpjmc5zy4RY5g0OIz7Ig9/3ZptM+ilPt3veucjCyXBG+Pp/wxkT64/KjA1BW8prNXy95SSfbkg3mYjd99Q0XJxsn4STxSa6fiHRVuBx5MLlHad3ua7hIbIJdHgsEYpCHlD9zF2aOwHHTypRSmgh1HLhc75yC3OUOxwWS8sJhi7U86jKBoauchudSdYmW+czYA8MCVDmeH7JUb7eepLPrh7G1N7BTO0dzGsX92dzWhH/+8r8KHFTQtMlQ8NZdbSAkuqGds9NeX19h9rUHIW1QhPAiiP5LDCShQ31djFYHg2QV1HHayss8w28YkQkc/qHMjzaD5VSQX5FHTd+s8usj9KAcG/m9A8lp6yOSz7e1qnsXVfx+95sWWwygdxGdwYpi01XKlfxkNNPDorGOqTzKbZHbqPrHny2MZ1XliU3t5OZ8saprNe28po8UVTNS0uTW23zx74c/tiXQ89Ad54/vy+j4wLwdHHigRm9uHViLD9sz+T1lcc61NqkEBqnAXeEzgpND0xPsPg6L2Mdn1w1hKlJwSgUAqdKahj03Mrm6jpj6PQiR3IrTG5jjIuGhPP47CR83a1vbyuuqufzTSf4bNMJGrTGv8PnD+zB6xcPsFrEshRZbKLrsy3POH3F7Q13U0Tj9CdRdNwlN0GRzX1Ov3K/5lYA9A6MBVpnEB1ZZQWtBR5HLy5bxuLoRVDLNroLlJu5RrXSBnuV8rLT8Xy99aTZbeKDPKjX6qnX6qjX6qlp0Jm8mDiKUyW1zHhrA3dPief2SXE4q5RMTgzm5Mtz2H+qjPPf39yh/f68K4uX5vUjPsiDiz5qX93TXYSmttw+KZb315pfaG453r4ySK1U8NPNI7msxdjnjrDwwv5cNCS82btLrxf5fntGc8WZOZoyyVLm191ZvHaxPPhApj3tE4TSoW1s3oJlI7AdzRDhGDeqljg6DKOoZLFJ8mh0+mYvy9Gx/ni6qHBSKqjX6tHrRfZklnZ4uEV6YTXzPzszaey6MdHEB3nSP9yb1fdPZE1yAS8sOdJKdOob5sWhbOMCQkeFJlvw2ooUVt03nqlvbDC/sYxFfHDFYGb3CwUav4tvrkjh3TVdV/12zagoHpqZiLuz9VLN8cIqvtx8gu+2mZ9cvPLe8cQHe3YkRIuRxSY7MEKRzKNO33O/5jbA8aKKl4TG+LYUMhwv8LSMxbG0FEAdXfHVElWX+DfJtKWyzrzfUA8fV+6cHMfQ6DPj42sbdJTWNFBS3UBZjYbi6noKK+vJLa8jr6KO/PI6dmU4pkXv7dWpvLMmlcW3jmZQpC8AAyJ8OLhgOrd8t5vNada3VT26+CALL+zPiZdmE/Pov7YO2SFYIjQZ4s1LBzCrbygDnllBfQdFxwsHh/PC3L6tyqiT8yq47sudRiulpICbWomLkxJXJyXOTgoUgsDJomqj46tlzCPY2TdOSkipGr0tbZNPUlofmOI352ccHYJJBINeWDJSYueJM5XVW44XE+zljLtahVqlQKkQ8Pdwxk2tMjiV1lqapr814e3qRGKIF8fyKps9m5qEpn5h3tRpdKQWSEv4nfrGBoZE+bLbQWu+s4V5g8J4+rw+zVPjlh/O4+Zvd3doX7GB7hwvNH0PfuvEWO6ZGm+1p6QoimxOK+bzTekWTVX89OqhTOsdbNUxOoosNmGfGgvvFgKPoxcuTi0EA4WDS+VbiheOFuFUEhK+FK3EJsfG0lL4stnnIrfRmcRUG1QT61MKWZ9SyMieftw5OZ7Rsf64qpW4ql3NTvzS60W2nyjh8d8Pkl5kP/FZFGHuB1tQKQT+uWssiSFeeLo48d31I/hueyZP/mFZ5UxLHvrtAJ9tSmf/U9MZ8Kx142mljqezyiKj82+vH05SqBeJTy7r8LHaLjxqGrQ8988RFu041eF9dpYADzUjevoT7OlCiLczAR7O+Lqp8XFzws9djY+bGi8XFUKL88mJomreX5tGmgULf51eRKmQz0WG+C+30Tm6mtgUbYUwndg9xCapI2U/KZlG2g4mmdEnhAdn9MLTxandtqIosupoAff9vM+i5J05fN2cEMXGyXe0KZ46mC3dKl5ZaOo4/u5qXpjbj6lJQew7VcbXWzMs8hxtyeTEIEbE+NErxJPtJ0r42ER75JPn9Oa60dGtpkFbQnW9lj/2ZfPFphNmhSxorNCa1Tek1bqpq5HFJjvRsi1KShc1R8ciVVNGR4tNLT8XR4tNLbHd5yKd9yRFXpzbj+u+2mnRto1eStvpH+7N/8bEMLtfKGqV6RsQhUJgVKw/ax6YSE5ZLZ9sSLd48oYt0OpFZr61EYDpvYOZ0SeEyYlBDLtnXPPj1pCSX8WAZ1fQP9y7lUeDMQShUfiSOpYITZcOjeC15cc63LYW6OnM33eMJcTbhZLqBnacKOb5JUfJKu18drgjnD+wBw/NTCTMjGDalkPZ5Xy6MZ0/91m+GKxu0OJl4EZFBux/jha5X/WLnY9pGCmLTaFCCSliRPPP3aWySeoYWouG4NghBjKtOXdgDxbvzSYmwJ0Grb7VFN0ofzc0Wj0avYhaqUCtUuCsUpAU6kVeeR2ZJTUm9z00ypdajY7DOYbb4k4Wn3l9YognDbrG1r2Wj5si0NOZ8hqNUX8pW9Fd1jZSZ0C4NxMSAnnwl/1WTTaenBjEqJ7+jOzpT+8eXpTWNPD5phNc+6Xx9fxHVw5hZt8Qq2NMzqvgu20ZFrXKQaOP17j4QAShsSpPrVLg7eqEt6sTLk6KLhWfZLHJTkhVVJExjKPP1YpW4qR0cPTn8l9hUmIQ71w+iAd+2W+xD9OBrHLu+WkfL/x7lKtGRjF/RCQBHs5mX9fDx5UF5/Xh7inxfL89g7dWpdq1/WjFkXxWHDljkD0uPsCoAXW0vxsTewUZFcYsEZrg7FqM/bTLdOVRzwB3o9Vrlw+PYGRPf15eepQ/rBBpbI2ns4rbJ8dx+fDI5lJ1S9DpRVYeyeeLzSfYccI68/prR0fLQpMJ7J2I8qSWO1V/2PWYxpDSBOG2fK1+hQc1N/GLbiLg+IShMeYqNvK7fpyjw7CY3sJJdpBIA43nhD7CCZY4P+7gqGRa0rdHo+/tCQPXswwLRR9jWGMvkJxXafX+Cyvr2z3m765meIwfSw/lWb0/Y4hioxjWkRhlzmCp72SfHl6cN6AHo2L96R3q1WywnVtey3P/HDGZxP39tjOWEqYQRZGKOi2FlfVkldbw7dYMVicXWPxemnhtRYpZ0/iLh4Rz84RY4oI8rN6/KWSxyU60bF2T6uLAEcifhXnOys9IbqMzy3kDejAg3JtHfjto1Zj4wsp63liZwhsrU5g3KIz5IyIZEuVrNmvh667mjsnx3DCuJ3/ty+GdNakWV7e4q5VcOyaaXiFepBdWcTCrvEMXQ8DkpLOTxTV8teUkWx+dTF55HXM/2NKhY3RH+oV5W1Wu//X/hlOv0XGTCW+BRTtO2aRNztvViZgAd/ZZOXUuMcSTWybEWlSN15KS6gZ+3X2Kb7ZmdKgC6/qxMTw6K9Hq1/2XsPd1p+0EOEfSMtlzkXI9rzl97MBo2jNZsVfyYtOb6g/5t24E9Vg/QckRPOa0iBghj0e1NwIQK+Q6OCKZttz4jfkJtt2J4uqGZqFpalIQm9OKm/2gOoMsNJlmfEIgG1I6N/F54UX9mTcorN30toziaj5cd5wfdxpfV61/cCJR/u7NP1fUacgpqyW3rI6c8jN/ZxTXsCez1K7J0V92Z/HL7iyuHhXFs+f3tdl+ZbHJATj6Nrvl91aqCxWZM0jpd+To9sL/GlH+7vxw4wjWHivgpX+TrTagXLw3m8V7s0kI9uDy4ZHMGxSOt5vpag4XJyWXDIvgoiHhrE8t5OP1x9mWbrpqpLpB12xs/fwFfXn/isG4OCmpqteSnFvBkdwK9p0qY/GebKviN8aol9bwww0jOPHSbB757aDZ6p7uzs0TevLx+nSLtv3nzrH0DvXiWTNZtY4yNSmYfmHeJAR7EB/sgUYn8tH641a1r01JDOKGcT0Z2dPP4tJtURTZml7Moh2nrPZNaCLSz40n5iQxvY/1JesyXYMX1VTg3mpAh6OJEvLZI8YjopCc0ASt/SWlfEV2oaHbiE0A45QHadI8pbPqkgHQ6vRWJzOamJIYhJuziobTk3ur67VU1jX+sYWZuC1YdbRjyTkZy3lpXj8eXXyww0JTtL8bCy8awPAYv3bPpeRX8t6aNP4ysjZxUgq8fdkgSqob+GFHJqdKatiXWUZOFw5e8XRR4eeuJsjTmTAfV4K9XPBzV+Pv4YyvmxOeLk7oRZHiqgZSCyrZkFLYPMX5m60Zsthka+x5Mx9CMTOUlnmx2AMpLVSkXLruSKT0O7IdZ+e76goEQWByYjBj4wL5dlsGryxLtri1romU/Cqe+fsIz/x9BFcnJdeMjmZ8fABuzipcnZR4uKjwclHhrlY1mxMqFAKTegUxqVcQR3Iq+HrLSYtEnSf+ONT4Z04S80dEMjTaj6HRflw9Ct64ZCBlNQ3cuWivyQomS2gaU/zwzETmDgrj9722EbKkiKVC0+r7J3Aou5xz3t1ks2M/OKMXExICiQ/2aDUdZW9mKc/8fcSq3+MNY2O4alRUq6yeOQoq6/h9TzaLdmRa7I/RFh83J24eH8t1Y6JbTdqTMY691kXLnR9mVP17kho9/4b6I9w09Xynm+boUAzSXSrlnds6KUsc2e5CuhhKSoyNC+DhmYmE+riwaHsm327LoKCyHrVKgSiKiGKjP+TG1CKm9wlm/ogoxsT6t6tGEUWR/Ip6vtpyko9MGDjLdG8eXXyww681Zqq9J7OUd1anss7M9DeNTuS27/d0+PgdoUlQzSiuYSfm20T93bsuMSCLTXbmS/VCkhSOzcI3VaeEUswcxTaHxiJVpCSFONqsdJJyPwO1aewT42wnCMptdCbR60UOZpezKa2IPRmlnCiu5lRJDRpd5z//Wo2Oj9YfN7mo8nFzItTbFW9XFV4ujZO//DzU3D4plhWH8y2qsHp+yVGeX3KUe6bGc82oaHxPX8h83NR8e/0ITpXU8NjvBzstOr2yLNnoc2qVwmphrjsz5fX1NtlPvzBv3rhkAPHBnq0e1+tFVicX8OK/Rw36ZhgixMuFO6fEMXdQGG5qFaIoUtugo7JeQ2Wdlqo6LdX1Wmo1Ouo0euo0OsprNfx9IIe9p7NsneH2SbHcNjEOd2d5uSNFQoXGqkmlIJ3KJoBzlNskKzYpJTRR2BQuQkO3KhFqPR1ZNl6XEnpRxNNF1Wqy3Ka0Ija9t4mhUb5cMTKStQ9MZFt6Mb/uzmLV0fxm78kGnZ5/DuTyz4FcAjycOad/KOcN7MGgCB8EQUAQBEK8XXhkViIPz+zF4ZwKft2dxY87M6nTGF4/jI0LIMjL2WbV2jKOY0SMH9uNeD4+c14fLh8e2SxgFlbWk1pQyecbT3TYKsKWuDgp8HNT4+veOKXXw1mFs0qJSiGgUgooFQpApE6jp6JWQ3mthpKaBrJKa9utjYurG5r/PaNPMLZEXn1h38xQrOA4E9a2fK9+gZ4K2xnTdYSmzz6MQs5XbHZoLC1xdLZwvPIgQ7XJ7BKl4Svyh/NTRNf9YLPPpaJWg5dN9nT2sTujhCf/OMyRXMNTUexBWY2GshrbZKXfWpXKW6tSmdU3hMdmJxHh5wZAhJ8b314/gv2nyrjmyx0mjxfu69ohb54GrZ67p8Tz9urUDscvJR6a2YuFy4512f6VCoFFN45sVyZep9Hx+95sqzODAR5qYgLc+WZLBi8vTbbJCGpreX/tcb7YdJJwX1figz0YEuXHiBg/+vTwsuvo3+6GvT8aJwm10QGou01VjnTVHJXEfqfmaCniSfdT/W/ipFSw4Nw+PPTbAXRtBpjsyihlV0YpPm5HmN0vlGtHR/P8BX35e38Of+5vnbQoqmqsYPpqy0ki/Fw5b0APzh3Qg17Bns3CU98wb/qGefPo7ETWHC3gl91ZrGkjLGxKO5Mku2tKPE4KgT/2ZVs0el7G8Vw6NIK5g8M4XljF478favf8BQN7MCUpmNzyWh7//SCb0orI7cKWN0t5cEYvbpkQi1LRuQu0Vqfnqy0neX7JUYPPLz+cz5GcCnr3sM2dmiw22RkRBTj4AtxU2eRooakl36tfJFqRb37DLmS88iAjdUfIEf2Zr1zt0FgAfnV+1qYCjy2wVSxP/XWEt0baZFdnFdX1Wi78cKujw+gSlh7KazV1ZXxCIEmhnoT5uPLqRQM4nFPOW6sMi0JZpbVcOzqae6cmkFpQyVWf77DYSPNsEZqADglND83sRc8ADz7ecNxkpVBTmbhWL5JVWtOYwcuv4s1VKR1eZBVVNVBU5fjx4bUaHakFVaQWVPHvwcbvYP9wbx6dlcSoWH8HRydNBDuPbJSSZxNIy7DcGLcp/+Bu1e+ODsMojq7KtpaWrZyyP6X0uHBIOCHeLjy6+CCZJe1bqstqNPywPZMftls2Cv5USS3vrz3e7DfZRHyQB27OKtzVStzUKjxdVExNCjLqq/ROizXGgzN6kVVaw9/7c6mqb30OCfBQc9GQCOYPj8RFreDv/bk8988Ri2KVsQ1Pn9uba0dHczC7nPPeM17g8Me+nE5P6I0NdKdfmDf9wn3o28OLcD83XFQKVicX8NCvByzez/TewbxyYf/m7oCOIooia48V8L+v2hvt+7o5sfye8fxzIJdnT38nXdW2sxyQxSY7o5cvYK0YqzzMZN0eggXLx452JT+qnydLDCBc6Fxrj61IEjK4TfWXo8OwOdKRz6SFpa1JZwMbUgqtMmpsykZ+fs1Qjj43k9T8Sqa9uaELI+y+9Avz5uebR6FWKfhy8wlu+c74RDqAUG8Xu/sJOJoDWeVc/uk2Nj40qbnaTsZRiJLybJI6TUmfh5x+dnAkpmn6nd6u/MOxgXQAKSX5ZBpJza9k8Z5sSlu0+3TJcawcxNKSV5cbTwgVVTU0Wxh4Oqu4fXIc+5+ejqezijdXpfDumrQOH1fGNAMjfLhuTDSp+VXEPPqvzfb7xJwkhsf4Eebjip+72mC1dJ1Gx6qj+Vz6ieW2NX3DvHj38sHEBFjub2kIURRZeijP6PrukVmJXD82Bo1Oz7wPtjRPMnxwRq9OH7slsthkZ6RwAZui3MuV+pWODqOZL9SvUSeanpBlT3yRztjQT9WvN3taOJrBQgrPO33p6DDOagxl62Rac/3XZ7IyAyJ82G9kQs2kXoGsNWPaeDZy5+Q4eod6cfN3uy0W86RQHu4o1qcUcuXIKEeHITkEO3oBOaGTXGWTTOdpMtx+UOKimCFks3BpcSCrzGQlSnejsl7Ly0uTeXnpGc/J4dF+7MooQe/428Szjn2nyrj7x3022dfdU+K5a0q8yVY2jU7PxtRCbvxmd7u2T2MEejrz0ZWDGRLVftqdNdQ26Hh/bRrvrTUsXs4bFMbjc5Lw93CmsLKe2W9vbCWwfnTlYGb2De1UDG2RxSY7MUp5hBfEzyUhNgGSEw2k8rmAtMzBAyl3dAjNfKN+2Wb7SgiRHZsMcdRGPk3OKgUezipcnJSoVQrUSgXF1fUUVXVtRtDeGBOaANYeK8TfXd3K9PBs4PLhESzaYXzIhJwdtY6UfOkkF6SEYMcroQptt/P3kTFPdxUQvahmgtLyNheZrqdl29GQKF/6hXmTGOJJmG/jSPfKOg2rjhbwy65THVrnDIjwoUGrt2gNFuHnyoSEQPzcndHq9Gj1ItX1WlYcyaewst7qYzex46Q0Esv/Jfzd1Vw2PILJicHUaXRc//VOo6bwX1w7lMmJxo2ztTo929JLuObLHRYLTJ4uKt6bP5gJCYEdih8aB7dsTS/mlm93U1lvuP37smER3DctgSAvF3R6kS82neCFf1v7NV06NIIX5vZtN63RFshikx25QrUajSiPXTaElMQmKfkMCBKKxZbTWRSdNLc7W8m2wAR7alIQ4b5uBHk5E+jhTKCnMwEezni5OOHposLdWYVaZfp3lV9Rx/LDeaw8kt/paXBXjIhkcmIQfXp406DVU6fVUdugo1ajo7peS1W9lvJaDX/szWaPDaaLWcPZJjQBJoUme+N3egKKt6sTXi5OuDopSS+qIiW/420IhhgT54+zSkm9Vkd1vY7KOg1V9acn2TV07oY2rRMtE2cz9rwmq9GS6OApvd0JP6EKFzp+U2svupuA6CXU4E0VC50+YYayva+JjOPIrzhTfTsowocxcQEcL6zi7/05ZJfVkl1aS15FnVGhwBymEldtOVVSy3fbLPOFkpEez53fhytHRiEIAhqdnsV7srjwwy0Gt1UpBFbdN4FoIy1lWp2ejalFXPfVTqtiuGFsDMNi/KjX6smvqOObrSep1+gREREQWg3oEITG1I+TSoGLSoGLk5Ks0lreX5vWzhesJS/O7cfcQWG4qhvXTr/tzuax39sPeXliThLXj43p0oEpsthkZ6QkZEgJKUkPUopFSqXctrz5UAryWGFD7LVgwXMou4JIP3dG9vRvHt1rLcFeLlw9KpqrR0VTWadhY2oRq47ks3iv9WN8v9+eyfenDTnnj4jknH6hDI/xa5cduXpUNADZZbUs2p5ptMS3LTeP70lsoAf5FXUs3pv9n/K1cjRBns48PieJmX1DcFYZTpTo9CJ7M0tZeSSfjzekd+p4/u5q5vQPZXJiECN7+uPiZD45o9OLVNRqKKqqp7CqnsLKxj/ZZbWcLKo220rZ5FEg0xb7iU1zlZtY4PSN3Y5nCQIQhDS8JNvSW5HB7+qnHR2GWRY7L+D8+mcdHYZV7He5iVP6jlcZyHQN14yObh4g8tmmE3y26UTzcwMjfOgT5s3UpGB83dV4uzqhVAjNa5vOJtRkuhePzkpk0Y5MTha3tqW4ZGg4L8ztR029jpT8Kp768xDbTxivJnNSCmh0IhNfW2fzGNt+h7uCx34/aFBcauKZ8/owNj6AKD+3Lp/MK4tNdkZpRx+E7oSUKpukZF8tpe+LLYVSpVJKkp50yCkzX9mUV1HHF5tP8MXmE4T5uDI5MYhJiYGM6hnQoekRni5OzO4Xyux+oSy8qD+7M0pZdTSfpYfyyLKg0qolLSfBzOkfyrn9QxkXH4i785lLTZiPKw/M6MW90xLYkFrIK0uTTd7wNwkYb182kJX3jkepEFiTXNDKu6klgZ7OzB0UxiedFD66A+5qpcnKnr/vGEu/cG90epFVR/O5+VvTRuFNPDwzkYuGhBPo6Wzw+ZoGLRtTi1h+OI/Fe6wXKFsyKNKHqUnBTE4MIjHE0+pFj1Ih4OuuxtddTXywJ6Ionp46l2uRB1rJWVj9ZgvseYYeqJBe66eAyNc2bB23NUmK7lFZcZlyraNDsBrprLpkmrh7SrzRabX7TpWx71QZIV4ueLmqyC2rM9pOJHP20jvUiyO5FbzUwgerJT/vyuLnXVkW70+jO7vPBE//dbjVz7dOjOWaUdGEeLvY/Fiy2CQjCVSCdCp4nAX5ImUId8F2ZfvKLlbRuyvzBoezaIflNxHZZbV8uy2Db7dl4KQUGBMXwMSEQEbHBRAf5GH1jbtKqWBET39G9PTn8Tm9ySqtYX1KIWuTC1l1NN+qfS05kMuSA7nNPw+N8mV0XABeLio0OhGNTo9Gp2dcfABhPq6sTjY8VriJu3/cZ5HBY2Fl/VkvNIX7upJVWmtUaLpwcDhj4/3Zk1nK7T/ssUh0GRzpw91TExjV0x8npdDuu1NQUcfq5AJ+253FroyOV3woBLhoSDgTEoIYE+ePj1vnxvlC47SXrenFrDlawJrkArItEG1lTGPPM/QFSsMtDI6kjyLD0SGcFXgK8v9Fmc4jCAKXDYvgx53G223zKurIs8D2UiGAi5OSmk62YFuDr5sT4xMCGRMXQLS/O2U1DSw/nM+Sgzkdbv2Tac0RG3meSpkHZ/TismER+LmrqW7QsTmtiI/XHzdqUXH1qCguGRpBUVU9qflV7M8qY8vxYoNJtg/XHefDdce5b1oCd02Jt2ncstgkIyNjdxQKuY3OEA9MT2DL8SIyiq2fSqfRiaw7Vsi6021DAR5qRsUGMDrWn1E9/YnyN1wqK4oitRodZTUaSmsaKK/RUFqjoay2gbIaDWU1Dfi7q5neO5j1KYXUazu2MNqVUdopkULmDOYqzn7bk8VveyzP4AHsySzjmi92dCYso4yNC2Bir0DGJwR2SARti1an50B2OVuPF7P1eDHb0ovRdnCEz4AIn07FIiMjY5xYoXOVjzIyAOU1Ggo6aL4d5OnMrL4hzOgbQmKIV3ObXav912rYcaKErceL2XK8yGS19YAIH9RKAYUgUNOgIzmvorkKxtVJSa2mvYhVWqPhz305/Lkvp/mxQZE+XDkiChFYcSSPUyWyMGtvvFxU+Hs446QUUCoUFFbWU1QlXT+8V5cf49Xlx0xuM29wGOf270GUvxs9fFyb7Qgm9gpqt61eL3Igu5zPN53g7/2N3803VqY0J4dthSw2ycjI2B2lLDYZxN/Dmb/vHMtbK1P5YnPn+rmLqhr4e39O8wWkJT28XQjwdKa4qkGuApHpcjalFbE1vZifd50i2MsFXzc1vm5Oje1vbmoCPJwJ8nImyNOZIE+Xdu2gdRodh7LL2ZVRyvb0YramF9ssG/zCBX1tsp+zDWm1tst0V5K6ofF7pMK0z5uMfRFFkfmfbeNwjunKlfggDxSC0G7ybkFlPV9vzeDrrRkEeKiZnBjEkChfBkT4EB/kiVIh4O3qxLTewYyLD6C4OobU/EqWHcpjdXJBuwlzpszEDQlNxtibWcZeOw9NOdu5ZGg4s/qGmjTsfnx2EjeMO2OIveNECZd8vNWq4zw8M5HrxkSb9JXU6UXSC6vYm1nGGytTyGthcm+IHt4u/G9sDH3DvMkpq2V1ckGr7gBLWbwn26C9wciefkxIaLQriA/2IMzHFb0oUlOvRaUQUCqE5il6f+3PkcUmGRmZ7k0XTNY8a/ByceKpc3vzv7HRLNqRyY87Ttl8qlpOeR055aYvfN2VB2f0Mpv5sRVvXDKAeYPDWz22KbWIKz/fbpfjdyd0epGUfNtPquso4+IDeHFuPyL83BwdiiSRG51lZGSkQE2Drllo6hfmzVWjopiSGIS7s4rtJ0pYczSf1ckFpJ6eLOrpoiIuyAOdXqROo6OqTtvs4VRU1WC1d49M98GS3+0L/x7lhX+PWr3vl+b1Y1bfEDxd2lfG6fUiJ4qrOZBVxs87s9iaXmx2f9eNiea60TGE+bqSXljF9hMlfL89k+eXGI9tbFwA14+NYURPP9zUKmobdBRU1pFbXkd+RR3phdUcyi5nT2YppTWaVq/dll7CtnTjhugteWhmokXbWYosNiGbAcrI2Bul0noj6/8a4b5uPDgjkbumxLMlrZh/D+byy+7/1gLp3AE9uGpkFEOjfFGczrpsTC3kwV8PtMs2NmEvoen4i7PbLTgAxsYHcOKl2cQ8+q9d4jDHtaOjGRbtR02DluLqBg5ll/NPB7JlZwNqpYLZ/UK4fmxP+oV7OzocGRkZGRkztBwwEh3gzqie/vh7NA6vmJAQyISEQJ45HzKKq/lx5ym+3ZpBWoE0khr/ZTY/MpkgT2fiH1/q6FBswqOLD/LoYuPT3UyhUgg8OKNXs3/SjpMl/Lwriy83Gx+g4K5Wct2YGGb2DaFXiCdOBrL0rmolUf7uRPm7G9xHnUbH2uQC/tqfw9JDeRbFuufJafi5d95LsyWSEJsEQZgJvA0ogc9EUXy5zfPOwDfAEKAYuFQUxZM2O76tdiQjI2MRnWmjEwRhGnAJ8L4oivsEQbhJFMVPbBWbo89HLcksrmFdSgGbUossypQ4Eje1ksQQT6ID3AnydCHI05lAT2f8PdR4uTiRU1bLsbxKftmdZZFhNdCuDTDa340Grd6o0GQvEoI9DApNTQiCwDn9Qx0q6twzNZ4RMf70DHQnq7SGJQdKO92a2V2Z3juYOf1DmZIUjIezJJY9FuHYc5GchpORkWnE0euia0ZF8fXWjOY1wbj4AEbE+OHhrOJAdjn/7M+lQWdfo+1gL2eSQr3wcXXC08UJEZH0wmqOF1aRXyFd35+u5vsbRjCmRQvWyZfnkFZQxdQ31jswKsei1Yu8tDTZ6KS8JiYnBjGzTwgJIZ4EejoT4KHGWWU+OS+KInkVdSTnVZKSV8mxvMrGf+dXWu1nedGHW1h2z3jUKtu1oFi86hIE4dnT2+8D9omimGKLAARBUALvA9OALGCnIAh/iaJ4pMVm1wOloijGCYJwGfAKcKktji8jI2N/TNynW8L/gFuBJwRB8AMG2iAkQBrnI51e5I+92fy08xQ7TlpW8uoIPF1UTEkMYkKvQAaE+xDl725SgOkb5s30PiHcOSUerU7PoZwKtqUX88P2TIvFp5MdME7vClbcO8HsNu/NH8w/B5bYIRrDNI6JNjwq2hyeLiquHhXFyJ7+DI70bZVZBqhp0FJQUU9+RR35lfXkny7hzi2v40huBSeKqm3wDmzHnswy1CoFtQ06pvcJsXnWritw9LlITsLJyMiA489FAAvO60Oojysvn75Z35haxMbUIqPbezircHFSohAaZXONTo9Gqzc6wbUj5FfUk1/R6O+lUgiNwpObE4khXrg6VUtmvWJvxhjw+okL8sDFSSFP3jPDmuTGibot8XJREeTlQqi3C37uahq0euo0Omo1OmobdNRr9eSU1VJRZ90k9dsmxnL58Egi/NzILa9l0Y5TvLM6lfSiapYfzuPcAT1s9r4sFptEUXxKEIRgGm/s5gqCECeK4o02iGE4kCaKYjqAIAg/AucDLU9i5wMLTv/7V+A9QRAEURRtk3qTE3gyMnZFqehUG12lKIplwAOCILwMDLNJUI049HyUUVzNXYv2sj+rvLO76nIq67T8sS+HP1pMV2kSoBJDvUgI9iAh2JMwH9dmI0ZRFMktr+NYfiVp+VUcyCqzWGiyhHBfV4ZG+baKScYyAjycmT8ikgsHhxHpZ3hyYRNuahXRASpCfVw4UVSNAFTWa9Hq9WSbmZTnCIqq6vnnQC7/HMjlkcUHmdgrkGtGRTOxV2CnJ+N1IY5fG8nIyMhI4FxUVqPhs42WV+ZW1WupOu3T1MPbhdhAT6L83AnzdSXE24Ue3o1/h3q74KZWUlhVz/GCxqqkpuqk44VVZJfVYsk70OpFDmabX7f1C/Mm1NuF0poGiqoaJJeY6SwPzuhl9Lnk52YR/YjjEnCOQCHA9N4hJIV6oVIKFFc1cCinnMPZ5RYLnxV1WirqqjrVGhrm48rVo6KY0CuQhCBPFG0SwyFeLgyN8m3+ubreOuHKHGbFJkEQVgIPiKK4XxTFfGD56T+2IgxoOa4iCxhhbBtRFLWCIJQD/oBxWVtGRkaydLI6s/lqJYriI4Ig3NnpgM7g0PPRHT/stWjBIlWaBCgcJPZkldaSJUGxoztQVFXPO6tTeWd1YzWUq5OScweEMjDClwg/V5yUCvIr6kgrqGLfqTKTWWWps+5YIeuOFTIixo/35g8m0NPZ0SEZwqHnInkanYyMzGkcfp826LmVzf+OCXDHy0XFwexyLOkQyimvIybQHV93NdEB7iSFeBLl796qTSjI04VAD2eiA9wI960kxNsZXzcnCirradDarhrnYHZ5t17jmeO2ibGODsGmuKmV1HSiGk4vwrLDeWSW1DAuPoC4IA8GRHjjrFJSr9WRU1ZHbnktJ4qq2XmypEsqv8J8XIkP9qCkpoH0wmo8nFWnJ9HBkZwKVh3N5+utJylrYSh+jg2rmsCyyqaHgbcEQTgJPCaKoqSdRQVBuAm4CSAyMtLB0cjIyBhC2YFxdC2E7z9bPi6K4ru2isuWdORcZItFSFyQB71Dvejdw+v0iFNPQr1c2mUyKuo0pBVUkZpfSWp+FakFVRzKLrf55DtbcMnQcAZH+qLRi+zLLOO3Pf8to3RHUKvROWxqj4uTAjd16+WJSiFQYGOvru0nSrjxm138cfsYm+5XanRoXSTZgi8ZGZnuSkfORVVtqixOFFWjUgiMiQtgVKw/Q6P86BfmTUZJNfsyyziYXc629GKOF56pGtqcVszmtM77XgZ4ODOxVyC9gj3p4eN6erKyQFlNA1mltew7VcamtO6biOksEq4U7hDGhCZXJyVXjIhkZt8QBkT4kFdex8HscrYcL+LPfTlUtmlpO5JbwZHcCnuE3I7sslqyy2pZd6zQ7LZTEoN49oK+Nve2NLs3URT3AJMEQbgQWCYIwmJgoSiKtkofZwMRLX4OP/2YoW2yBEFQAd40GtAZivcT4BOAoUOHyqk5GRkJouiYQbg9hG+bnY/scS6K8HNlSKQvg6N86R/uQ69gT1zVlrUoerk4MTjSl8GRvq0er23QkVFSzcmiRs+Bk0XVpBdWO8Q/anSsP2PjA4gP8iTK343qei1Zpf9NHwRruXlCT64fE0OQlwvQ2MKYWlDFX/ty+HD9cXRWmkZ2BUmhXvQMdCfa340of3figjyIDfTA29XJ4PZ1Gh2p+VUcyS3nSE7j4u1QdgW1mo5nHvedKuvwa7sYh56LBLkTT0ZGphGHnovc1Uo8XVStbuAvHhrO1aOi6RV8piUoMcSLxBAvLju9TYNWT0p+JftONSao9maWWXK4VjgpBeb0C2VCr0ASQ7zo4e2Kl6uKkuoGdmeU8s+BXJYeykWjk8+XAL/tzuLCIeEGnzuburtrNTo+23SCzzZ1/dCVcwf0YGafEHqFeBDu64aLU+s1fsvE8f6scv7Ym92haqxbJ8by0IxeXSIYWiRdCY1HPgZ8CDwP3CgIwqOiKH5rgxh2AvGCIMTQeLK6DJjfZpu/gGuArcBFwBrZk0BGpvtiykjaGHYQvkHi56MgT2em9g5mbFwAQ6N8m4UEW+KqVpIY4kWknxt+2RUoBYGqei1eLiqrDQg7y5bjxWw5bl02MtrfDY1OJLvsv91O9/H6dD5en+7oMAAYEePHyJ7+xAS4E+nvRrS/O75uTlYvalyclPQL96ZfuHfzYzq9SGpBJXsyytiTWcqezFLSC88KHwyHnovOsgS1jIxMx3HwuUhg00OTGfDsiubHFu04xaIdZzr7zukfyux+ofQK8UStVLAns5RNqUX8srtzlbkandjOm9IaRsQ0Vl3FBLoTE9D4J9jzTKV5nUZHXnkdezJL+WrLSQ50A79OU9z/y36jYtP9v+y3czRnB00TGEO8XBgS5UtCsCfBXs74uqupqtOSVVrLqdIaTpXUkF5U3eG2vw/XHSe3rJY3Lx1oc8HJEs+mzUAMcBjYBlwLJAN3C4IwThTFmzoTwOne3jto9IFSAl+Ionj49PS7XaIo/gV8DnwrCEIaUALNwrWMjEw3RNHBE1kXC9+SPx+V1jRwKLscASiv1RAb6EFckEenp2tpdHqScyvZl1XGgVNl7DxZ0m0nqdgj7uhHlnDy5Tlmt5FpZPuJErafKGFir0AGRfhSEaFhQLgPvjaYCqdUCM0Z7fkjGtsyiqrq2ZxWxKbUItYeK6SoqvuNoXb0uUjWmmRkZMDx5yIAbzcnVt47nqf/OmwwAdU0AMIUwV7OXDYskhExfvQJ825XQVvToGVTahHvrkmzma9S07VPrVKQGOJJQrAnCcEe6EVYd6yAbenSnTjcUSa/to41D0xs9ZhGp2fxnrbFcP9NQr1dSAzxJCnU6/QfT2ICPKjV6DhwqoyNaUVsTitqJzzmVdSx5GAuSw5a3tTh764mKdSLPmFe9A71wtVJSX5FHdvSSwzu5499OVw3JoYBET6dfZutEMwJz4Ig9AGOGFKoBUE4Kopikk0jsiFDhw4Vd+3aZXa7lGeHkKBPs0NEMjIyAOsGvcnE8/9n0baCIOwWRXGoAeF7O6eFb8C5s8J3V2LpuaijAoWvmxOxgR5E+rsR7uNKmK8rYT5uhPm60sPHBWdV67Lb8loNezJL2X2ylN0ZpWxN77yXQVumJgUzNs6fodF+JIZ4olIqEEWR0hoNueW15JXXkVteR05ZLb/uzrK5H09X8931Ixgb337EL0B6YRWTX19v54hsS5iPK33DvPBzdyartIbMkhoybCzkhfm4MirWn2HRvgyN9qNngHuHM2qiKFJYVU9aQRXHCxontxzNreRAdplZ001zwmETTeeiDgUoESw9F2374iFGZn5sh4hkZGSaWWCZyPFfOhe15eTp0ewvLU3ugqhMMzkxiMQQTwI8nPFzV+OqVlJYWc/hnAoOZJVxOKfrfXkenZXIxF5BhPq4IADP/3OUn3adMvs6e7PxoUkEeDiT9NQyR4dic8J8XDmnfyiz+oXi764mrbCKPRml/LIri7yKOkeHx5g4fy4ZGsHEhCC83drbEuj0IkdzK/hsY7rBqr2ND00iws/N4uOZOx9Z4tl02MTTlq3QZGRkZFrQweLqmzAsfN8pCMLRTgfVjSmt0bAro5RdGaUOOb5aqeDCIWEMi/ZjWLQf4b6uBkUDQRDwc1fjpm7Mrmw5XsS/B/McEHHnufLz7UB7oaK7VjQpFQILzu3NjL4hBHkab8+sadCyL7OM7SdKWH44j+S8yg4fM/u00Pjr6VYHJ6XAxF5BzeJTvzBvnE4PE6iu11JUVU9RVT155fVkl9WQXVp72vyyjqzSmnamnDIdR26jk5GRkRpZpTU89ddhNqS0Nzt2dVKSEOKJv7uanLLaTl2bjLEmuYA1yQWtHlMIEO7rRoCHmsmJQfi4OlFYVd9lE1tfWprsEKHNWsYtXOvoELqM7LJaPt6Qzscb7GdVMDjSh/EJgfTwcQUR8ivqyCmvZf+p8nbm420N8V2cFMQHeeLnria7rJbM4hoadI1JOG9XJ0b19Kdeq2PtaRPxDamFXDEiymaxd8puXBRFaRhCdBZ5USUjY1c60sr/XxC+I/xcOVXSPbyGBKGxemlir0BCvV1wUSlxdlJSUachvUiPi5MSF5Wi8W8nJVX1WtYdK+C7bRnsPGm5KDajTzA3T4hlUIQPgiBwsqiaJ/44ZHLiy5z+oSwxU1JvK6QqLv1wwwhG9vRHBLanF/PCv0dNZl11epEn/zzMk38exkkp8NCMRGb2DWmX3XJTqxgdF8DouADunZZAg1bPwewytqQVs+poPvs74Tmh0YmsPJLPyiP5Hd6HjG2Ql0UyMjJSQavTc/O3u1ndQuhxUgo8e35fZvQJaWclkFFczftr0+wyTVUvQmZJY/WvjExXsSezjD0tTO5DvV1ICPYkJsAdJ5WC/SaGndRp9K1aQwM8nLlzchzxQY3te9vSi1u1OY6LC7Rp7LadbScjIyNjAaKNb2XOFuH7i2uGcfHHWymr0Tg6FLOIInYRBpYfzmf5YeuOYS+hydGM6ulvtAVy/meNlVcXDOzBxF5B3DS+JzUNOpYdymO9gaxwSzQ6kRf+PcoL/zYWDHq5qJjWO4Sege7o9SIanZ56nZ56jZ6G03/Xa3UEe7kwPEbJjhPdx4ci2MvZ0SFIFHkGi4yMjDSIe3xp87/nDQ7jkZmJrQak1Gl0fLH5BAuXHTO5nzAfV+b0D2VAuA8DIrwJ82lfhS2KIrUaHVX1WqrrdVTXa6nV6KjX6KnT6KjX6imqqufbbRmkFVTZ9o3KyFhI7mkripb0C/NmaLQvapWCQ9nl7DxR2lzB1JKiqnqe/stw/v6uyXFE+lveQmcJstgkIyNjdyQwdV2SxAd7svnhyXy3LYNfdmfJCxkZk1jitdWZSTpNVNRp+W1P12eI7Y1aqeCDKwY7OgxJIlc2weuai7jf6VdHh2GQt7XzuFu12NFhmKVadMZd6D5+fDc33IMrDbyl/sDRocicJjX/TDvc/qemN3vQlNdoeOafwyaNp8fFBzA5MYhhLbwjzSEIAm5qFW5qFXg2PqbV6Vl3rJCXlyUbXZddPzYGZ5WCD9YdN7rvxBBP3ps/mLggD6PbVNZpePz3Q/y13/R1e2pSEG9dNggP58Zb+Yziaia8us7gthsfmsTR3Apu+na3yX3K2I+4IA9cnZQoBEAQqK7XdnrNfzC7vMPm9iqFwL93jyMh2LNTMRjct833KGOU5zRX8qTTd44OA5DWQkUvCigEWX2QOn/pRnGecqtN9qW04IL/X8XdWcXNE2K5eUIsp0pq2JhaxMHsco7klHeqRUlGRqaRHt4uzOkfyi0TYvH3kCubDCHIlU3UIN3vhlbsHtfQH3RTuFH1r6PDsJgGnFiuH85byGKTVKjXnqnMuOW73fh7qI1Onusf7s1lwyIZFetPtL9bp0a4F1bW8+6aVL7ZmmHw+Vl9Q5jYK5BXl6dQVFXP55tOtNtGpRD49voRjOzpZzIWURT5astJnvn7iMmYFAIsvXs8vUIaBQGtTs+OEyVc8rHptfnZ7J/UXXFUMjnU26VdRRSAVi/y6OKDvDd/EKHerjY9piw22RENSvMb2YkS0fbKZUeZr3mcV1UfE6Ew3dphDx7U3MQBfU+WOz/i6FAAOKf+ef5xfsLRYQBQJHrbbF9j4wxP8ZJpTYSfG/NHRJKaX8miHadIL6ymsl42QYZGw0NTU8aeOa+P0TJhmf8OggAxAe4MCPdpLjHvF+bdqZuQ/wTyx0Mtxo3yHc0+Mc7RIVjEi9r55Im+POn0vaNDsYgG+bZIcvQN8+Z/Y2L4YvMJg9W8Hs4qHpiewMy+oQR5OqNQdOzkpdeLrE8pZMHfhw1OXo0P8uDuqfHszijly80nWXooj6WH2g84eXBGL24a37N5uIUpDmSVcenH26jV6CyLUYQZb22waFsZ0zirFDTo9FYNLFIqBCYmBFJZr7WrXYBSIaCzsiUkzMcVHzcnTpXUUHF6eIpaqSAp1It7pyYwvU8wpTUaPt+Uzs87s2jQ6dmdUcoDv+zn+xtG2jR++axqR0olJPDs1cfxjvYC7lL94ehQqBJdmNawkGSX6xwdCin6cDLEYEeHAcAF9c+SIkY4OgwA9ujjeEc7l/+pbDPCVK2SjvAqZXacKOGtVSlsOW6+XcpSega4MzrOnwAPZ+q1ehq0jX479Ro9Or2IThTRi40LL73Y+Eenb8y8ZZTUdCobMz4hkIkJgbg4KXFSCriqlbiplZwoquHV5clmR9T/dusohkT5UVxVz5Wf7+BornHD67NdaBoa5Wt0+uC31w8nMcSLQ9nlXPfVTov2p1YqDPb2d3cCPZw5p18olwyLINzXtj4EZzNysTHUimrzGzmIDDGYUXXvstXlTkeHYhIRBfVI93NsS4PYfky4jGPR6UW+2Ny+aqiJqnotC/4+wgIjVUFeLip6+LgS5uOKl6sTHs4qPF1UeLo44axS8NueLKPDM+KDPBga7cuiHadILajijh/2GtxuQLg3ni5OlNU2sGhHJh+tOy65xKBKITBvcJhdTNO7Ay0r5ixFpxdZnVzA5cMjeOGCvsQHe1JVr2VNcgFLDuQY9Bf1dXNidGwAHs4q6rQ6/rTA1sDb1YmZfUKY2TeE0XH+OBu4Z8orr2NDSiHrUwvZlFpEeW1rr9fsslryKuoYHu3HlKQg/NzVHM6pYNmhPNYkF/DEnwpm9Q3h8uGR3Dk5npu+3c3+U2WtptjZCllssiNHxUjuariDd9TvOToUGnDibe2FkhCb9CjQSaTqSyexWLQSiWWB5hoqcHd0GP8ZskpreHTxwU6PznVXK5nRN4SZfUIYGx/Q6EFgJQWVdSw5kMvPu6z3kAr0dOauKfGc179Hs89CE6IosjW9mId+PUBWqekJfG9eOoBQb1eOF1Rz4Ye2aeXs7hgTmgCu+nwHAP/eNY70F2dzLL+S/32102DpdBNJPbx44YK+9A1rXcGo0enZnFbEpxvTO7QIGRDhw/TewbirlejExjaARosCodmroPGxxr/VKgVqlQJRhD2ZpWxMLeqUwFlQWc87a9J4Z00a8waFcdukWOKCpJP4kSqCHdWmLbrejFaabh9xBNUSrmzSiQo08hLe5khlzSVzhm+3nmz+9x2T4rhzShyiCCeLq0nJr2LVkXw2pRVRUt1g8PUVdVoq8ipJzqs0+LwpUguqSLXg+uNoi4MHpicwLj4QhSBwwzc7ya9o7ZOmVAho9aIsNNmIRTtOsWjHqeafZ/UNIdzXjZvH92R3Rmmr9VlpjYYlBxvbPt3VSs7pH0q0f+P91LqUAg5ltxc6y2s1/LTrFD/tOoW7WsmEXoHM7BvK5MSgZo+uEG8XLhkWwSXDItDpRfadKmP10cahPU3fWZ2+cZ3dVBHYO9SLq0ZFEeXnxvfbM/lzX45B8UuvFztcIWgI+UplR3QoWacf4OgwgMaWPh3S6PnXokQrkVh0kopFgV4ivQy2j0Ua70uKbEsv5rovd1pcVt0WH7cWGZHYANQq67/P5bUalh/O44+92R2qqrphbAyXDIswaDSo04usOJzHbT/ssbh8+d6f9lsdgwzMfmdj87+9XFRE+rkZHc+8/1QZ57y7iSh/N165sD8jYho9JpyUCib2CmJiryAq6zQsOZDL6ytTKKy0zPR3/6ky9p8qY1rvYOYOCmNyYhAuTpbd0J07oAfQuPDZk1nKvwfzWHoo16RoZorFe7NZvDebK0ZE8sisRDxd5CoGR/OPbgQPaG4hWen4yuaWXFz/FN5CtaPDMEo9aklZM5jC1tNnu5LuFOt/hZYVKO+tTaNOo+OKkVFE+7uTGOLFeaevEy0RRZF6rf70RDktp0pquf2HPe2qP5ro4e1CTgevK7bG311Nv3Bv+vTwIszHjdzyWt5dk9Zuu2AvZz67ehj9wr2p0+h4YclRvt1m2F/K2hYsGesw1E5piOoGnVG/MVOv+fdgHv8ePHOMkT39mN47BC9XJ/SnOxK0epFgLxcuHx5JakElf+zNaXcfcSS3giMmOgIAhkX72lRoAllssitaCVWqNGbEpHFR1aFAlJDAI6VYpPI70ksolrOZBq2e/31lvdDkrFIwu18ocweFMTrW36KJK23R6PRsSCnktz1ZrS5qljI61p9rR0czKTGo2atAFEXKazXkltdxoqia99akmb3Q2ZIPrxjMrd/vsdvxuhpXJyX9w73Z3gGvgIo6bXPfvikyimu47JNtAHx81RCm9w5u9jfydHHisuGRXDY8kuS8Cr7blsF32zItOv7KI40ZN4DLh0dy0ZBwBkf6WOSdpFAIDI32Y2i0H0+ek8T+rHKWHGjMyBVYKHq15Pvtmaw7VsiPN40kwk9urTOEvc72KfoI6iRoxL1TTCSS9i0RUqEGZxR0j7bX7iTgSCXBJ3OGmyfE8vqKlOY27882neAzA2bcncFRQtPzF/Rleu9g/D2cUba5wd9yvIj5n25v9xofNyc+vGIIHs4q9mSWcu57m+wVroxE2JZewrb0rvGM+viqoTbfpyw22RGNqJJONZEoDdELkMxnAnIsxrB5LLI5r0HqtTpqGiwXmsbGBTBvcBgz+oTg7tyx0/nR3Ap+3Z3Ft1szOuTZMzTKlwkJgSgUApvTivhtTxaHsivILjPdGmcLxsUHEOjhzOK9hkcfn01CE0CtRsf2EyUdMovsCDe3GJM8b1AYkf5uhPm4EubrSg9vV56Y05vHZifxz/5cPlp/nPQiyypBFu3IZNGOTHp4u3DlqCjmDQonxNuyliVBEBgY4cPACB8emZXE1uPFLN6bxZIDuVZ5MGSX1XLD17tYfu94i1/zX8Je0+iknG/PFIPpW/cZh1xucHQo7ahFjRppecK05UXN5QDdRhTLFv1JF0MdHYaMAVJemEVNg5afdp4yO7Gtq/FyUZEY4kVcsAcRvm74uTvh7aqmql7Lg7/uN1ux/ez5fbhgUBheRiprN6QUcvUXOww+1zPQnfTCai7/dFtn34aMHfF0UVFpQbLP0Vw+PAI/d9t77MliE/Zb7NTgLLHKJmkglc8Emip4pIFUvKNAWsLX2YwlbT3erk5cMjScK0ZEER3QMR+tkuoG/tibzU87T3Es33ofg5bsatOfbg9W3TeB2EB33l6dylurUu16bClgSmja+uhkahp0TH1jvVVTVsxhTNCDRh+CARE+ODspTZq2tyWnvI6Fy46xcNkxxicEcvGQcKb1Dra4zU6pEBgbH8DY+ACev6Avyw7l8f32THZb+H3s7HdfpvM0pR3m1L/AEufHHRqLIaqQXuXbtPqFiCgkfV3eo4/jE925gP2Ey84ypv7d5n9XiS54CNJoq5JpxE2t4roxMVw3JqbV46IokpJfxZx3NqJtc22M9HNjcmIQX205aXS/t0+KZUafEHxc1bg4KXBWKXF2UuCsUpitvNXq9Hy/PZOHf9ttcrsJCYHcNSWOwZG+Rve59lgB131peqBHeqH5hM703sGsOCLdqszujLkpyMZoEpoGRvgQ7utKDx9XQrxcqKjTsD6lkL2ZZTaOtGP8uPMUkxODmdbbtoOypKM4/AeoRy2ZxYGUev3rJTT9Q0oinFS+K9AVIpxc2dRRyms1/Hswj81pxTg7KVArGw2V1UoFCoWAKIro9Kcnyp3+d71WT02DziohQIpcOzqaB2f0YseJEqa+sd7i1wkCNhVepMyol9bw0rx+pL84m01pRc1m4V1JdYOu0xMTN6QUsiGlEGg027xlQix9w7zbtRYYw02tYt7gcOYNDudITgXfb8/g191ZHZo4I2N/geCwGMMmXR/GKs/uKZK2IFUMB6SVqGtLyzWDopuITS0ZWP8Jx5yvQSmPZZQsoijy1/4c7v5xX6vHE0M8eWx2Eq+vTGH/qTKDQtPblw1kalJwhyvC8yvquPW73ewxIxI8NLMXlw6NwN/DcKtwnUbH+2vTDHoyWcP03sG8c/kgbvt+jyw0dSF1Gj3Pnt+HPj28eGd1GutPr1ksZd+pMvadKuvw8acmBXHN6GjigzxZvDeLhcuOmdw+wEPNJUMjOHdAD/w91Lg4KXF1Urayulh+OJ+Xlh4lo7gGUYR/DuTIYlN3ZZF2EvU4IZWb7FoJeSRIaSyulIQvaVVZSScWmcYWIHu0qXUlo2P9GZ8QSK8QTxJDPCmoqOf89zcb3X5Gn2C+2XrSZIbSECNi/DrkcSQ1xsUHWDyd8NHFB3l08UHGxgXwxiUDeG9NmtEWt5vH9yTYy4Utx4tYdbTAliF3mKWH8loZbrqplXi7OuHqpMRV3bhQUioap9cpBAHF6Uxxg05Pg1ZPvVZHnUYvC03djO7k7SMNpPt5tZRouktlU0u0qNCiQolhQ2kZx6HXi3yx+QTPLzna6vFnz+9Dcl4lP2zPNNiG9tK8fszqG4KPW8fuOURRZMWR/Fbt5YYYHuPHLRN6MiEhqFWypE6jY3dGKb/tyWLxHuOVwtby8rx+bEsvJvHJZTbbp4xxnvqzMSESG+jO1/8bTkl1Pd9szbBLddKqowWt1mkezio8XVRGh6YUVTXwwbrjfLDuOABXjowkxMulOQGdX1FHfkUduWVnXj85McjmcctiE/a5XD+qvdEOR7GMr7TTpSXwIB2BR1KxSEj40omNYtPzmit4wun7zu9Q9mwySpS/GxnFhieGdXfGxQfw+sUDCPI6489TVa9lwV+H+XW36ZG8yw93LFt3NghNgMVCU0s2pRWxKc306z7ekM6IGD/ev2IwAR7OaHV6ThZXs+JIvtmsmb2oabDOy8xS3NXSrQxxNI44Q8ti09lDy2TZNn1vB0Yiczbx1/4c7lq0t/lnD2cVD87oxdN/HW4WAVpy28RYLhka0WHLAYCKOg0LlyWbHYZx0/ieXDUyigg/N8prNPyy6xSL92Sz46T1a5Cm9r+kUE+2pZfwu5E29lBvFx5ZfNDq/ct0nuOF1VzTQtQM8nTu0MCSJtQqBQ1WJsiq6rVU1Te26LmrlVSbWSe1/A6rVQqcFEK714yJC7AqBkuQxab/IAu01zo6hGZ+0k6UhS8j1J3+XF7RXMbDTj86NJam39Fnujm2EZtkjDKzTwgfb0h3dBg2ZWpSME+ek0SUf+sF36oj+dzwza5O7TsuyIPXLx5gsirqbOfy4RHkV9SzJrljlUnbT5Qw9PlVvHpRfy4aEk5ckCdxQZ7cNjGOQ9nlPPDLfpLzzj5/o+l9QhwdgmTpjtUoMtIkWYwkru4b0lyudnQoMt2U0uoGpr+1gcLTN/NqlYLLhkXwzdYMnv6rtcg0Ni6Am8b3ZExcgMVt2IZIK6jk8k+3Nx/TEN6uTgyO9AHgkw3pfNKJtdvNE3oyvXcwfXp44+KkZG1yAU/+eYisUuNV7MYqWmTsT2eEJmicRh3m48orF/ZHo9eTV15HXnkdRVX1FFTWN0/zNUZL0UitVJgd+NOg1dPQ4ucB4d7cOy2BACMtn51BFptkHMrD2pscHUIzS3TDm8Wmt7TzuEe12KHxNMXyoe48CYhNthbh5Ay2Mab2Dpac2JQY4km0vzsRfq4oBIG/9+dYNCq4f7g3L87tR98w71aPpxVUWeW5ZIzV908g3NeVXk9YVj5+4eBwfttjuoKqO7Joxynevmwgn1w1hLGvrCWvomML0Ad/PcCH647z7Q0jCPNxBaBvmDfL7hnPumMF3PjNLjS6s0eEmJJk+3JxGevQtqiAkSubrOcxzfW86PS5o8Noh15s3Xovt+LLdJSiqnqGPr+q+efh0X7sOFnCN1szWm13x6Q45o+IpMfpa1dH0OtFlh/Os3iSbXmthrXHrPPtacnwGD8WXti/VeVVTlktz/59hGWH80y8UuZsJLuslis/3w7ADzeO4PLhke22Kays57ttGXy47rhRQalBpyfc15WRPf3JLq1la7pxT81QbxcW3TiyU9V/5pDFJhnJ8Ll2Fterljrs+Ldr7mn+91vaixwqNm3Q9aNBQv89pRTL2c6waD/um5bA26tT7TLevvGYvgR5uRDq5UK4ryvhvm6E+7kS5uPaPCEvs7iGd9ek8ouZdjdozPa9e/kgxicEAlBdr2XnyRK2Hi+2mZC27dEp7MksZcrrlotWZ6PQ1MTdP+5jbXIBGx+exLurU3mng4aj6UXVjHl5DWE+rrw7fxD9w7xRKRVM7BXE0Wdn8vOuLB773XzZvqezitsmxdE3zIuM4hpOFFVzsqiaE8XVFk3UsQeDI30dHYJksVdlU8upq7LYZD0/6KZIUmxq++0Ru6XYdPYI692Z99pcy1q2pSkVAs+e34cLB4dbPMW0LXq9SEZJDU/+cchs27mtGB7jx5NzetMv/EwiTqPT8/H647y2IsUuMch0PT5uTpTVdMz3bf6njaLTwzMTuWVCz+YphoGeztw7LYG7p8Sz+XgRX2/JYHVyPgpBoG+YNy4qBSeKqskqrWXr8WKuHR3Nx1cPwVml4IFfDvD3/pxWx8ktr+OKz7bz4ZWD6R/u06n3awz5DvI/zmLdWOYpNzk6DACe017lULFJSlytedTRITSTqg+zfWWTfE9hkrumxHPN6GhWH83naG4Fx/KrKKysp6JWQ3mtprlHu6NcMLAH905LINLPzexo31MlNby3Jo2fdp2yaN8LL+rP5MQg9maW8eK/R1m8J5uiqs6VF7dEEBq9EUa+tLpT+xkW7cvOk6U2ikoa/LEvhz/25XDX5Dgen53EC/8eNf8iI2SX1TLvgy0AjOzpx7TeIYyJ8+eyYRGcOyCUD9Yd58PTppOGqKzX8sqyZEK9XXjqnN5cMSKy+bsmiiLF1Q2cKqnhVGktWaU1nCqp5WhuRacmtVjDwzMTO5UBl7ENrSubZM4W9PJFXsZGNI2Nb4lKIfDSvH5cMCisebJWS/R6kcp6LeU1GspqG8gpqyU1v4pj+ZUcyakwOjCjo/i7q+kT5k1SiCcniqqNToSL8HPlmfP6MKlXUPP1sLJOw+srUqwefiJjGW9eOoB7f9rvkGN3VGhqySvLknllWTKJIZ4svm00bupG6UahEBgXH8i4+EBOldTw3bYMftx5ivJaDb1DvRge40dBRT0v/HuUt1alcOmwSB6a0Ys3LxnAo4sPtkocZ5fVct2XO/nnrrGEett+XSSLTdjfm2CDrh/jldIwdLtPc5tkxCYZaTKt4VVHh/CfxNvViXmDw1s9Vtug44vNJ3h/bZrVhslR/m7cMiGWeYPDcFaZzwAWVNbx/po0vm5Tqm6MmAB3BoR789w/R3jo1wNWxdaEm1rJ/dN7IQDP/nPE4DaiCB+vN14d9ez5fQwahbZkQLj3WSE09Q3z4lB2RbvHm6qaVAoBrYHqOG9XJ/qHe1tsOr4tvYRt6WeyydN6BzM+IZAvrx3Gz7tOtZoc15bc8jpu/X4PiSGePHlOb8bEBSAIAgEezgR4ODPIQHVRvVbHou2ZLPjb8HfAUlycFHg4q/BzV+PnriY20IMBET5MTAhsZVIv0x57zXBoaJHIkOWJswcpTdOV6d7cOrFnu6pkrV7kwV8P8GAH1xqdITbQnV4hnvTp4U3vHl70CfUiwMOZpYfyePafw+RXGE6uvTi3H5cMDUelVJBbXsuqowX8susUB7LK7fwO/ls0CU0xAe6csLHIaE+S8yrp/dTy5p+9XFSMiQtgdKw/Q6P9eGhmIvdMTWDx3iw+23iCfw7kEunnxqVDIyiv1fDN1pN8vfUkFw0O564p8Tx1bm9mvLmh2RKjuLqB1UcLuHJklM1jl8Um7C82Xa15lFTFVTgJtp+uIyPTPZBvK6xl5ZF8nvzjkNV+PEmhXtw2MZbZ/UItMsssr9Hw8YYzo1It5URRdYcv5Asv7M+UpCD83NW8viKF99Za3wL24IxeXD0qin4LVpjddv9ZsrhLCvHig/lDGP/qWoPPGxKaoNFnIqO4ht1PTOVQTgW/7s5qV1ptipVH8luZVQZ4qCmqajDxisaF0hWfbWd0rD+PzEo0Wa7trFJy7ZgYrhwZxZKDuXy47rjVBuXBXs7cOzWBS4ZGoOiESex/FUHs+nXRZl0f/tCNbf5ZgXWTeLqK6xvud3QI3Z6zwaNJKZHv438dMz7HXUaYjyu9QjxJCPYk8fTfPQPdW7XriaLI6qMFLFyeTEp+lcH93DUlnpvG9ySjuJr31x5n1dF8DmZbvgbxdFZR2clqdhm6tdBkiIo6LUsP5ZlM9mWW1JBZ0nq69U+7TjV3KoS1qe5u669qK2SxyUHIk15kZGQsobS6gSf/PMQ/B3Ktel3/cG/umRrfqlzbFDUNWr7actJu4+6VCoGtj04myLOxwqS2Qcf8T7ebNDI0xsKL+nPegB4kPmmZUfjZwi+7sxga7UvyczOtfu+ZJTUMeX4VGx6cxLuXD+KtSweyLb2YKz7bbnUc5oSmlmw5Xsx5721mTr9Q7pueQGygh9FtVUoF5w8M47wBPViTXMDbq1MtzgLnV9TzyOKD/LTrFC/O7UdSqJfFMcpgl3zATZr7qObMYlcKYtNRfQSr9UMcHUa3J1UMN7+RhHhOc0W7x46KkfQTTto/GJlWJAQbv0bYmjsmxTGjTwgxge54OBu/RRZFkY2pRby+MoX9Rlq/5w0KY3RcAAezypjx5gayy4xPlWvLRUPCeWhmL95elcr32zPNv0CmFZcOjbDY+sFR9Ax0Z3i0HztPlnDcQT6Wbb+T+i5KMslik4yMjP2xV49GN+dEUTXXfbmDk8U15jc+TVKoF/dNS2BqkmUik1anZ9HOU7z879FWo1O7ko+uHMzMvqHNP+eV1zFu4ZoOTTq7eUJPvFycOiw0xQa6O+xCbwse/u0g20+UsOOxKQx/0Xofq/GvruW3W0cxJMqPMXEBnHx5DluPF3P5p9u6INozLDmYy5KDucwfEcm9UxMI9DQ+blcQBKYkBTM5MYhVRwt4Y2UKR3Pbtw8aYm9mGbPe3sjdU+K5e0q8XOVkIfb4lNoagiskkIQz9L6j677npEt7MULGMK9pLuZj3bmODsNickQ/PtfNaff4VQ2PcqNqCber/rJbLKIoWnTd/i8hCAL/3jWOu37cS1qB4eqhjqJUCFw+PIKbx8cS4edm0Wu2pxfz+oqUVkblbYn0c2P54TwW7822Kp4/bh/DwAgfThZVM+edTRRW2s7v8r/ET7tOcfeUeN5eneroUIySXtg4LEWtVHDNqCi0etEmwuLoWH9CvF3wcnFCo9NTp9FTq9Gy4nC+0Wp3aLRdCO8iH0tZbMI+5eIyMjIy1lBW08CFH26hpNqyqpGege48ML0XM/uEmL2hrtfqOF5QzYfrj1vVPtVZ4oI8+O76EYR4n/HLWX00n+u/3tWh/fUMcOennaeMejjdNy2BN1aanuzS3YSmy4dHsmhH6wXJ4j3ZLN6TzXMX9OXJPw5Zvc8LP9zKG5cMaPYIGxXrz+4npvK/r3cZzdraih+2Z/LD9kwenNGL68fGmJwoJAgC03oHMyUxiGWH83hzZQqpFt58vL06lYPZ5bx92cDmCYsyjqWtifRq/WBGKzvn09U1SOPmv0j04oKG5xwdhln+0Y9EcxbcXpThyS59L7seUxTlXJwhevfwYtV9E8grryOjuJrssloatHq0ehFRFHFVq/BwVuLurMLTxYms0hru+GGv0f25Oim5alQUN4yNsdi/71B2Oa8sS7bI67Bt65I5JiQE8tV1wxAEgVeWJZscviFjGW+vTmVEjB/bTxgXBY3h4azq9CAeYzirFNRrz1TxNuj0rbxR1SoFDdqOV/luOV5s8DjmSAz17DIvy+5/NZCRkemGyKspc3y28YRFQpOPmxP3Tk1g/ojIdlNZquq1nCyqJqO4huOFjZNYUvIqLb5BtyX3TUvg9klxKBUCOr3IxtRCrv1yZ6f2aWyiTGygO3/dMZY+Ty83+LwxRsf6N1+opcqxvApentePRxa3HzLREaGpift+3s99P+9n+2NTCPZywd/Dmd9vHc0nG9N5eWlyZ0K2iFeXH+PV5ceICXDniTlJJIV6EertYjDLr1AIzO4Xyow+Ify2J4tXlx+zKAO8JrmAe37cx6dXD5UrnMxgj1b/tpVNX+hmkiqG8Y36lS4/tjGknHo8oo8iSwx0dBhmOZvMwe1teaEXRRTy+sgoId4urZJVbUkrqGLqG+uNPu/ipOCqkVHcPCGWAA/j1bQtOVlUzWsrjlltZWApP9w4gmHRfvyxL9thU9POVjoiNEHj2vmVC/vx1J+HrRJsLKHt/tp6cg2N8iWjuMZg22VSqJfFVd31Wj1Bns6c078HzqeHpQR4qJsTet9ty2gelCMIGPUcswWy2ITsnyQjIyM9UvLNGyKPTwjk2tFR1Gn0fLctg/yKevIr6sgsqSGjuNoqL52OMCjSh7SCKoOjiVvyyy2jGBbtR35FHb/sOsVrK0xXGzVx/dgY/D3UVvtIrbpvAjGP/mvVawDJC00AezLLeGRWEuPiAyyeJtfEeQN68JeZSrYRL65mWLQvd02JZ0xsALdMiGV4jB/zPtjSmbAt5kRRdXOlm7tab6jR7AAAshRJREFUSVKoFwkhjQat8UGNBq1Bns4IgoBSIXDJ0Ajm9Avl4w3pvLcmFRNV4gCsTi5gfWohk3oF2eHddF/ssS5qK0qIKMgV/bv8uKaQ8m1+W3FOqrStWJM6pqK1d2unufOXjGGq6rWMeGGVUSsAtUrBlSOiuGViz2afSHMUVNbxzupUvtvWNZ5JCgE2PDSJxXuymf+p9V6JMl3Lw78dZPMjk0kvrOKqz3d02XHamr8fyCrn1omxnNM/lKO5Ffy5L6fZBNyc0OTnrsZJKTRPRCyorOeLzSfMxiCKcOO4mA6+A/PIYpOMjIz9kevEzTKnfygrWkz8MsSGlEI2pBTaKSII8nRmau/g5tHxD/yy36TQNLFXIK9fPIADWeVc+dl2NqVZJo48NLMXV42MYkNKEbf/sMeqGDc+NIlhL7T3LrK2pFjKXPLxVn66aaTVYlNaQRVbH53MR+uOtyrbbsvOk6XNi6tHZiVy8ZBw9j81nTt/3Gvy+xbi5cKsfiHsySi1ycS/6gYduzJK2ZVR2upxVyclUf5up/+4E+zlQlyQB29cMpAP1qWZzdCV12g6HdvZT9efow3dVztaqJCyoCPl2FqiFw1XNs2rX8Bi5wX2DcYCTOk79k5Gi3Ly22qe/vOQ0euZQoBLhkZwz9QEkxVRLSmv1XDfT/tYnVxgyzBbMTUpGDe1kkmvreuQV6WMfRjz8ho+u3ooJ16azctLk/l4g2HLBltSVa9trvR+5cJ+vDd/MEqFwMGscm77YTenSowbzbfshgj0dG5X8f3Y7ET83J2p0+ho0OpRqxQsXJZMRZ2WCwaGddl7ksUmunZJlSv6cUnDk114BBkZ+5IlBhAuWHeTK2M903uHODoEXJwUzOgTwpjYAEbH+RPu64ZOL/L5pnRu+na3yddeOzoaFyclQ55fZfHxWvr2rDtWYLXQ9OCMXoxbuLbd414uKhZeNIBbvjMds1T58rphXNem5fDST7Yxu18I/x40Pva2LUdyK3jyj0N8evVQ7p2WwGcbT/De2jSTr3l5aTIvL01mVt8QbpsYy+RegSz427CvTl5FHV9uPslnVw9lWLQfG9MKWXeskL/253TKg6AttRodyXmVJOeZr/4zxOg4x1bPdAfscZOtM9Bu5WhBxdFi19mAsc9wj5hg50gsw1Tbn70rm2QLWcvJKK5mwqvrjD4/qVcgj85OIiHY0+R+RFEkraCKjalFPPtPxz3jRvb0w9VJycbUIgQBnJQKagxUWnm7OrHqaD7uaqUsNHUDbvimsdJ67QMTmd4nhPmfbrNb4vLh3w7y8G8HmTcojIdnJbLxoclsSi3i5WVHOZRdQf9wb64fG8Pf+3NZdbR1ctqQtcCL/zZaIvi5q1EIAiXV9ehFSAzxtNggvyPIYhPQlV36R/RRnBKDu2z/1lAuunFJw1OODkOmA+SJvoQIpeY3tANz65/hVtXf/E/VmTHz8oLeHK5q40bJXcn03sGMivVnTFwA8UEerTxzskpruPvHfezOMP1dFAT4astJq457YMF0vE4bN+/OKOmQn9Oryw232x1YMIPoR5ZYvT+psOtkCdN6B7OyTaWbNUJTE6uOFvDkn4d4/oJ+PDCjF7dMjKWvBd5WSw/lsfRQHs4qhdl2vBu+2cXlwyN58pwkzunfg4UX9udYfiWb04rYlFbEumP2q8YzhKVtFP9t7OHZ1P4m39FijyEBTCoY+43Mrn+Rl50+pb/CfLuEPehunk06I5VYjchikxT5dEM6L/x71OBz8UEeLDivD2PiAgw+r9HpOZJTwc6TJew62Vg5W1TVsalv146O5twBPfByUfHo4oOsTS9srijR6Ay39Pl7qAnydLbIOzPEy4W8iroOxSZjOXFBHkzvHcwHJozZJ722DmhM/n26Id0i24UIP1eTlUiWsnhvNov3ZiMIcOWIKG6bGEdOWS2fbTzB3T/u49wBPVh+z3j+OZDDpxvTqdOcEcMCPNRM6hXEL7uzmh8rqW5gdKw/Q6MjSQzxZEpSEM6qrrvnkMWm/xA79EkcEyMdHQYAelHgwoYFjg7DJPWiE86CNNot5tY/y0NOPzJXudnRoVCIL9v1ifyPzohNMpaQGOLZ4eoNa0gK9eKtSweSEOxh0JBZFEV+35vNfT9bZl5pzYJ5RIwf31w/vPlCdzS3ggs/3Gr5Dsyw8t7xLFzW3uB6Tv9QlnSR4aeteX/tcbY9OqWd2NRRvtuWSYiXC3dMjsfDWcWJl2bz2opjvL/W/ASceq3erO8TwKIdmSw/nMdX1w2jf7gPSaFeJIV6ccO4njRo9ezNLGVTWhHfbsugzI5tbd6u8iQ6KeNoocLRxzeFsaqvI2I0i3XjJCM2Obo6zVpMCYz2fid6WW0yy0tLjxqcQOvqpOTuqfFcPzameViKKIrklNdxMKuMA1nl7M0sY9+pMmo1hoUgc/QK9uSy4RFM6hVEdIA7Gp2ej9cf553VaTirFPQMcDc6uGRkTz+clAqL2t/DfFzJLquVhSY7kVZQhb+7mtQXZnHNFztMCklNVeYDwr3N2gU0CU1qpYIGXceroRRCo5+bKMK32zL4dltj22jI6elxf+/P4e/9Odw1OY7l94zn/bVp/LyrUVwqqmpgfUohn109lMKqeh49PVxmy/Fi7p4Sz4ieXV/pLYtNOMYg3BHHdHTGsCUr9UPYK8a3ezxb9CdMsL9J79UND7d7bE7DC7zg9AUjFF0/ickcufizWjdYEmIT2GABJns2WcTNE3p26XSSGX2Ceea8via9DMpqGnj890MsOWh7YWZW3xDevXwQqtMLw7/353DnIuPjiqHR66BtubAx4oI8OJpX2S5bdcWISPZnlXUoZnswNSmIVUdb+0WMfGk1V46MtJlZ6WsrUiiubuDpc/sgCAIPzkjE103N80sMZ4s7Qkl1A+e9t5kHpidw68TGSYTQaNY6oqc/I3r6c//0XlTWaXhk8UG7iH/3T5dmK4/UcNQZ2tG32tKubOoe100NjqnK7SimBEb7ezbJmKK8RmNQaBrZ04/HZ/emQafn9z3ZpBZUkpJfxaHscootmOprisuHRzA5MZjRsf64O5+5bT6UXc4Dv+wnOa+SPj28KK5qMCg0jYsPQCEIbE0vtrid3NAkMpmuZfuJEu75cR/f3zCCilotA55dYXJ7a3wpOyM0geHBAQEeapJCPanT6poTdu+sSeOdNWkkhnhy8/ie/LjzFOW1Ggoq67nhm13MGxzGn7ePYf6n26hu0HHpJ9vY9cRUiyczdhRZbOpijF2olIL9LyndYaFye8PdLHT6mARFtt2OuUQ3nA36Ae0eTxPD+V47hRFq+4pNNzfca/Dx7vD7k7Etjb5Ntheb/N3VvDC3HzP7mvaF2pRaxA3f7GxVkmsrLh8eyQsX9EWhEMgpq+XW7/ew/1SZ0e3nDQrjylFRVk1FmzsojLsMiFfPX9C3Q9Pq7MW2dMPjeq0Vmqb1DqZPDy/eWpVq8PkvN5/k973ZrL1/Ir7uam4Y1xMPZxWPnM582YrXVqSwJrmAty8bZNAXwNPFiffnD+bpc+pY8PfhDrUHWsr5XWiCeTbhOLHJ0ZVN0r3OdhchooHuVT1YjrvR55TYd6iEXNlkmq3phquCdp0s5dz3Ntn0WL/dOprBkT7tqr0btHreXZPKB+uO4++uZmKvQKOt4cOj/awe5CHjOJYczKXwk3p+umkkJ1+eY3P7hQAP53Ytmz5uTiaruwM81AYnSxdVNbD2WCHDon2Z2CuIOo2Ofw7kcqKo2qin5eI92Szek82YOH82pzUWdvy08xS3T4rr5DszjXRTOHakK5cWUlq4GIvl0vonyRH97ByNYfaJcbylvdCuxzQl4thb4PlHN5Ll+mEGn3NENdwzmqu6aM/S+X8hZdydVWx+ZDJ3TY5jeLQf8UEehHi5EBPgTt8wL0b29KNvmJdV+7xiRCRrH5xoUmiq1+p47p8jXPn59i4Rmm6bGMuLc/tSo9HxyrJkRr+8xqTQ9Nuto3hxXj+rhCYw7OH07fXDeX1FSrvHLxkabtW+u5Kqei07HpvS6f2sPJJPYogXK+8dj4ez4dxSWY2GQc+t5MvNJ9Do9Fw2PJK3LxvY6WO3ZU9mGeMWrmWpiQq5IC8XPrhiCJ9cNQRfN9vfsPbp4SW30VmMY2569aJjrw3VoqtDj28KU+sRR6wPjKHpRnnsLbre3NVwh9Hn9+jbV+B3JeLZMTC1y+gd6m3wca2h0o8O4O+u5s/bx3Dy5TkMifJtJzQdyi7nvPc28e6aNGIC3CmorDfpQbjjpOHEkYx02XGihJhH/6W2QcfJl+cwLNrX6La3TIi1at9NQlOvFqb15mwEDAlNo2P9CfNpvFbtPFnKq8uP8e6aNCpqNYyObd0W5+msYmhU6/fQJDQB7DOx9rYVDhWbBEHwEwRhpSAIqaf/NvgbFQRBJwjCvtN//rJ5HF14kTaWpTN1cesqjL3L7WISCzTX2DUWU9i/gsf48aTk32DvxeTvujF8qZtl12M6Eqmcj9oS5uPKfdN78fMto1h53wS2PTaFtQ9M5O87xjKrbyiHsiss3s8PN47ghbn9mo24DZFeWMWMNzfw+aau8f94ZFYi901L4PvtmfR9ejkfmjBkvHx4JCnPz2JIlB/3/2KbCq8oP/d2E9h+umlkc3+7I3jAQGvX8BdXE+TZ+dLmW77bjYeLiv1PT+fhmYlGt3vm7yPEP76UVUfyOW9ADz65akinj22IW7/fw+O/H6TOhGfG9D4hrHtgEvMGWVeFNCEhkJE9G0XZCD9XAj2difZ3Y1RPfx6c0YtFN43sbPj/GRwlXjgyQbdaN4gHNLc47PjmaOgmIk53aqNbqL2MbAKNPp9DANF1P9gtHlFCoqEUifTvuolZT57Tm+2PTWFAhE+75xq0et5YcYxz3t3UXDGSZoHBt0z3JempZWxMLeSXW0Yzp1+owW0+Wn+cYC9nnjynN/7uaov3fSy/8Ttkqn1tYq9Azulv+LhbjheTXVbLzD4hrbYprm6gpLqh2bIAoLJey66M0mZ/p7ZEdeEUuiYcfeV6BFgtiuLLgiA8cvrn9uY5UCuK4kC7RmYjjC2c/tKPprLBlS/Vr9otFim1YXWHii+QVtm6/SW4Lnz30vRs6jbnozqNjsd/P8RveywTSC4fHsHjc3obrW4BqG3QceeivRb7IRliUq9A1prI8j13QV/CfVzpu2C52Yqp9+YP4pz+PQBYdijXJn4+lw6NYPyra9s9PjymfWXny/P62bydzBivrUihh7cLOeWtzUATgj0pMDC+1lrOfXcz2x+bwq0TY5maFMS0NzcY3faGb3bRP9ybl+f155v/DefqL3Z0+vht+X57Jj/vOsXSu8cRF2R4LLW3mxNvXDqQ6X1CePi3A5TXmjcRT86r4IMrhjAkyngmsjsgCIIf8BMQDZwELhFFsd0ISEEQdEDTlzRTFMXzbBaDrXZkhHPrnzf4uCMTPC9q51OE4cqJmxvu4X2nd1AJjis9qUX6UxT71H1Od6pc1koooQiGvVkciRTORW1Z/+BEJry6zux2TkoBjc78Bzogwof3Ljfc4g2N1UznvGubFj1XJ2U7c/LpvYNZYcXwjzn9QrvEQ/O/yNSkYLxcVSzeY9i65arPdzA1KYhXLuyPr7uTQSuD/Ip6nvvnCP3Dvbl9UhzP/nPE4L48nFVU1Wubf/ZzV+PurKTIiGbZVDE3MMLHaPXRssPtLQeUCoHl94xDqxdJK6jiqT8PU1LdYNRs/v7pvQwHYEMcfZY9H/j69L+/Bi5wTBhdd3Y3JWTYP3MonQVAdxGbpIXEViFnHxI5H5mmuKqeyz7ZZpHQFODhzJfXDeOlef0NCk2l1Q38ujuLKz/bTtJTyzokNHk4q3hsdiKLbhxpUmj635gYft55iuu+Mu8B9dGVQ5qFpuyyWm75bo/RbS8bFmFxrGuPFbR77MZxMXy95WS7x9Uq85dHnw62ej13fp92j71x6cB2j21Ks43XQ1FVPW+tamwdjA/2ZMfjplv0DmSVM/udjfy9P8dsS90tE2KJD/KwOiaNTmTqGxuY9sZ6k2aoM/uGsOb+CczsY9pfDBoXfRd+uIVvt2Ugdm/vkybhOx5YffpnQ9SKojjw9J8uu7nrCg6KPQ0+7kixyVRCbrl+ODdq7rdjNK1ZoxvIC5r5Dju+pVQj3TZEQ+gkVoUlwfOW5M5FUf7u/HvXOK4fG8O5A3owJTGIuYPCuH5sDI/OSuTTq4fy400jGXl6ylacievTKxf244/bRhsUmnLKaum/YHmnhaY7Jp0ZjtFWaDqnf6hVQtOdk+NkocmGrDqaT1yQB3/dMcbENgUMeX4VgyJ8uaOFt9HInq2TlAeyynn2nyMkBHtw/diYdvtpKTRB4wCVmAB33p8/mAsG9mi3fVObnDGhyVi11eGcCqa+sYGZb23k3dVpXD82hg+uGEyYjysKAR6fncSmhyc1b59vh4mHjq5sChZFsel/TR4QbGQ7F0EQdgFa4GVRFP+wZRCO8mxS2Fk8kJLwZcoE1N4VWFKq+JLSMqNrF/3S+cxbIInzkSnKahq46vMdHMk13zo3NSmYVy/qj2+b0t6M4mpWHsln5ZF8tp/ouJ/AqJ7+XDsmmqlJwew4UcLln24zuf0Xmy1ry3tgekKzn1RFnYYxL68xuu2ft4/h/Pctn9BoqEpoUmIQ8z/d3uqxL68bxoK/Drd67I5Jce3a7x6dlcjDv5mufjI0Hnd4TPtRs19a+PmY4ok5SXy99WTzuN2WvLsmjT49vJnZN4QgTxf+uXOs2UX0L7uz+GV3FuMTAtmQYlhI/Gj9cX6+eRQKofF3bK25d2pBFWNeXkNSqBcXDg5jeu+Qdq0S/h7OfHjlYH7dncVDvx3A3P3Yk38cIqOomsfnJLXz3OgmnA9MPP3vr4F1GK6yPOuoxfJWBFtjbhKdI32RntD8j1KM+/N1y2+5BJDa9EGpVTYh0XNR7x5e9O7R2+Bz/xzI4cHv9lOn0TEuPsCgQffgSB/ev2Iwod6txdHaBh0rjuTxxsoUMoprmh83Z+JsiEdmJZJbVttu3dA61sYl59AoX3ZltCsYa8XFQ8J5d03jvqyZyitjmoXLjhFzhTsHFkyn/wLjE+ju/2U/EX6uzB8RyQ/bM9mWXsKQKF+GRfvx0fozdhAp+VWk5FcR4uVitJqoiXXHCjmQVc6X1w7jmfP78ue+bJ76s3HtaW4iYZPoeO3oaH7bnUVlvRalQkDX4iRyLL+ynXfpC/8e5YV/z0wdjrRDG12Xn2UFQVglCMIhA3/Ob7md2CjnGzvNRomiOBSYD7wlCIJRRy5BEG4SBGGXIAi7CguNZ9nthSlRxf4Cjymxyb5IqXVNSmJTdxnBKyUzUmuw5/nI1uciURS55bvdFglNT5/bm0+vHoKvu5qqei0rDufx5B+HmPDqWia8uo7nlxztsNB0w9gYVt8/gUU3jWRGnxCWH84zKzRZysw+Ic1TMVLyK41e+NVKBdsfm8K29GKDz1vD9wbKoodE+bZaaAJM6NXe18NQu9agSJ9WPxuaCPL8kvZl1ssPd37h+PySoyy5axyz+xmuArrlu92sPJ1F7RvmzQdXDLZov8aEpiYu+XgrJdUNfHDFEDY/Mtlq00yAo7kVPL/kKONfXcvMtzbwxopjHMwqb870C4LAxUMjWHXfBHqHmjfF/2zTCZ7+67AUKwUswSrhWxCEbYIgXGDLABx1jq/GlYc1Nzrk2FIWm6QcmzXc1XC7o0NohdTEJgmerxx+LrKUOo2O+3/ezx0/7CXMx5UgTxeDQtNL8/rx262jm4WmBq2e1UfzuefHvQx5fiV3/7iv+frf1GJvjdAU4KHm82uGsvRgLl9vzbDoNeaEpsQQT37Z3VjN/twFfbu90HTVyChHh9CKW7/fw470ErabGcxyqqSWH7ZnEuDRmBTZnVHKyiN5BtdS5oSmJkqqGzj//c0sPZjL1aOiOfnyHJMV5W0/u6+2nKTydNWUTi8yNSmIgwum89K8fmaPvfi20SgUXX8P3OWVTaIoTjX2nCAI+YIghIqimCsIQijQvsehcR/Zp/9OFwRhHTAIMOgqK4riJ8AnAEOHDrXorN2VF2kpVRN1l1jsjZQu7aZ/R/alS0dQO6jawJ7no46ci0yx/HAe29JNC0SRfm68OLcf9VodC5cfY9fJEnaeNL2IsYRBkT5cOSKKOf1DcXE603bw9ZaTPN2mAqijhPm48tbpC+yiHZk8asQvqU8PL365ZRQNWj0vLU3u9HENlaTvzSyz6LX+7u3NHSckBLZ6fb1WT6SfG5klZ8SrjalFhPu6klVqOnPVEd5fm8b78wdz/8/7Wby3vQ/Bjd/s4oHpCdw2MY7Z/UK5a3Ic76wxnnm1lJu+3c3L8/px2fBIHpmVyF1T4vhjbw7fbD1pUHAzRdPY3nfWpBHq7cKEhEDGxQcyJs6f2EAPFt82mpeXJvOVgfbHlnyzNYNeIZ5cMUJaC1toFL4BQ6rg4y1/EEVRFATBlPCdLQhCT2CNIAgHRVFsdy4SBOEm4CaAyMhIy+Jz4JXxJ90kXnH61O7HFc1MwnPkqsVcpbEK44b7UuIv/RhcNA0sdMDv1xCSE5sccEypn4ss4VRJTXMy7sLB4QZtBnzdnPj9tjFEB7ij0enZll7E3/tzWHYoj4o6rYG9Nk4mM8fdU+KprNPyxeYTDAj35sEZiVz5+Xazr7OGpmvozeN78uQfh2y6b3vQ9nfSoJXe2MUbvtnFi3P78fPNo7jk460mt205Ie54YTVP/XmI324dxYUfmn6dKR5ZfJBVR/N5b/5gzh8Yxsy+Iby2/Bifbmxd9f7ttkYB86lzehv0h1p1tIB+C1YwKNKHOyfH8dnGE9RqdNw9JZ57psYjinDRR1s4UVTNwHCfDsdrDY5uo/sLuAZ4+fTff7bd4PREqBpRFOsFQQgAxgAL7RplJ5BSNZGpWOzd0ietz0U6iw1JCYImFt5KpHehsAGSPh8dL6w2u01Ng9ami5zzB/bg5vGx9O7RupJEFEVeW3GM99canyRnLX/cPoYGnZ7bv9/D6mSDOh+9Q734+46xKBQCT/5hfDpdz0B30i34vIxxjQFT7G3H21dR7c8qa/dYD5/2niXDY/xaiU1wZgSurfl4fTrXjY7hjUsHsi+rzODn8NqKFNYkF/DFtcO4Z2oC+7LKzVYvWcIjiw9SVFXP7ZPicFOrmD8iksuHR7D3VBnfbcswasJpitzyOn7ceYofd54CGs0yx8YFMCEhkJ6B7iz467DJ1pPHfz/E3EFhuKkdvdxpTXcWvs9WpFw9ZC62Srq+FeJsRGpik94BlU3d/Vx0oqiaSz/eSq1GxzWjog0mIW6dGMstE2LZklbE26tTWX00n4o6LR7OKqb3DsZFreSH7e2rnI3hrlby7vxBDI/x5+FfD7DkYC6z+oagUAgm12Bt25ysQaUQ+HhDutHnewa4k17U8XVPVxLg2bo9er0N1htdwWO/H2T+iEjum5bAGytTDG4zOtafLW3Wg0VVjRYXa+6fwOTX13f4+KuOFpD45DJeu3gAFw4O4/E5vZmUGMR9P+0nr6KO+CAPUk9PQTRmRK4QGttx92aWtUp8vr06lbdXp9I71IsjuRVGp9N1BY4+y74MTBMEIRWYevpnBEEYKgjCZ6e3SQJ2CYKwH1hLo0eK4U+4w3Tdyf2o3pRyL501n5QqmxR2FjJMiSpSEr6k1HbZXbKoViKR85FhhlowYatltqUzhHq7cOTZGbx92aB2QpNWp+ehXw/YVGj6965xp804VxgVmgD+vXscCoXA8cIqowbpCy/s3ymhyRhvrU5t99hf+3LaPbbrZPtM6AEDopQ5k/TO8MjiAwAsvXuc0W32ZJYx8NmV7Msq46MrB+Outo1R7msrUnjm7yPo9Wfa3wZH+vLGJQPZ++Q0bp9kfYtdS/adKuO9tWlc99VOnvrTtNDURE5Z1xtg2pgm4RtMCN+CIDif/neT8G2zc5F0ao/th5TFJnPV4P/qhvOrbrydoukcUrIukFKyETDrR+cAHH4uMkVlnYYrPt2GVi9yTv8eBoWmCQmBHMmpYNgLq7j1+z2sPVbAtN4hfHDFYBZe1J/Fe7MtFppm9wth40OTOPzsTBKCPbn4o60sOZhLqLcLSw/lNU/N7dOjfav3eQN6WC00texw0pp4baCnM4U2mFzbVVS2qRyztMXMEfywPZM1yQVE+xsW8LccL2ZQpE+7draaBh3T39zAzsfPaLfBXs58dKVldgUteeCX/cQ8+i8frjtObKAHS+8ex7TewaQWVDEhIZAHpicYfa1ebGy1azIwD/Bw5s7JZ4zNj+RWcO3oaL69frhdWujAwWKTKIrFoihOEUUxXhTFqaIolpx+fJcoijec/vcWURT7iaI44PTfn9s6jq5aQNzVcAcf684xcVz7clzf3u2+CftXNpkSVeyLlBY+UhK+TC1uM8WgTu5dOp95E1I5HxmjyTugq3nt4gFsfXSKwUqQOo2OW77b3ewdYAs+unIIW44XmTX63vPktOZ/TzGSOXpiTpJFU+Q6gqFFoqE2NUPVOyn5RmbbdpKYAHeDjzeaTpbhrFLy400jTe5j3gdb+HZrBkvvtt2N6ldbTvLQbwfQ6loLar7uah6ckUjK87PoGWg49q7A2OckYSQtfJ+tmBMepNxGV4YnD2hutlM0nUNK/lKm1lyOwBGVTWaQ9Lnoj3055JTX4e6sZNEOw4LR+pRCskpruHJEFN9dP4J3LhuEq1rBbd/v4bbvjU+6bYm3qxOpL8zigyuGEOHnxvb0Yma+tZGjpz00c8vPiCcDI3w4nNPaW1OlEPhrf/vklCn+NybGYsP49y4f1OzbI0WSLfAalRL7TpVRasKna29mGd9uy+Dpc3uTEHxm2qFWLzLshVUcXDAdaJyQe8t3e0h5fhavXTzA7HFdnVon/V5ZlsyIF1dz78/7OH9gD548pzfb0ov5aksGr108oNk31E2tbPaRgsZWuybbjaKqen7fm82uJ6Yy8bT36PVjY4gP9rTw0+g80pL0zzJ26RMkU6lyb8OtfKgzNY3Uvhe4XNH4jbO9K5sktfAxsZwtxNuOkZj+RuwRE5hXv8BeocjQWCEy0YBJta3wdFbx262juWhIuMHnq+q1XP3FDlYdNV55ZAg/d+PTpa4bE81XW07w/JKjRrcBeG/+oOb9XGWkRP3WibHcMK4n9/y0z6r4bI2p7KOtuW1iLGql4WvMee9tpk6jY2RPf2b1NWwY3sRLS5N58Nf9vHP5IJvF9uvuLO5ctJd6bfsqSLVKwZr7J/Lc+X1sdjxjDI70aR473V2QgvAtpeuivdCZlZOk20bXSPf4nts7uWkKR04/NITUtCYpnItMEePfmEgwNIF1dr8QXr2oP8vuGcc9UxMoqqrn1u93c/UXO/jOwGAQY7xxyQD2Pz0dp9PX2q+3nOTST7a1G2XfJDoYGlVv7brgt1tHWTzBd99T07j0E9sMaekq9ljogyklymvNm8I/8/cREoI9eevSga0e77dgBVsemdz8c8ITSzl3QCipL8wyadxdq9EZrKhad6yQO37YyzurUxkQ7kNRVT0P/LKf8fGB3DA2hpoGHdH+7vx1xxiD+80qrWXo86tYd6wQFyeFXdepIItNQNddns1VzNhzMbdN31syk85e0VzGu9q5kogFoMTEOOEq2vuvdCWmvjMb9AO4psF+E2fNZXn3iMbLOM3SPceRO5xXLuzfJftNCvVi+b3jDU5XAyitbuCiD7dYZJbZkmfO64ObkfYsd7WSLzefNGt6PiLGjzn9QgF4c2WKwekyc/qH8tCMXgbb1ZoYFm2+DbG78dLSZDa3WNC0JfHJZdRpdLw41/xUku0nSrhr0V6m9TY2bKhxWqA1LD2Uxw1f76K2wXDb7VWjGku5u5K3L7OdgPZf4r8pNkm3sklq3kKdQSpi09z6Zyg1sf5rib2Sa1ITm6TO2PiAdo8Feznz/vzBhHq78tWWk8x8ayN3LtrLX/tz2rVzmePvO8Yyb3BjAq6mQUvC40ubh6L0DHAn1PuM7421FcwuTob/Tx9cMN1io+nvbxjBwGdXWnVcGdvyz4Fc7vlpH+/PH8zw6DOFFKNfXsODM3o1/9zriWU0aPVcPjySY8/PNJpsO9lmEnJLyms17Ghh1fDmqhR+3ZPFs+f34XBOBdd/vYsfbhzBBQNbdzK1TEr+dcdYu1d7nz1Xr07QVYsqcz329ly4mFuomCvRtiW/6cbRgJPR5+1pdPmm5kLe1F5o9Pn1+v52HdVrTtxarzdfhmkr/os3G1InuAsM/Sb2CuSXW0YZNLYGyCqtYdBzK62aKHb92Bj2PjmNFUfyjE5cqzYiQLTl3dPVNguXJfO2Ad8kgHcvG4QgCLy6/JjB5xde1N8mU/mkRkl1AxV1GtY9MNHoNhe8vxkXJyWvW1DCDbDyiPGRygezy1l040iSQi27QYPGyXsXfbSFijrDWcJx8YEsu2ccAR7tJ/vZggg/2ThZxjLMrYMc69l09izX7V29boy9YrzF2+4RE6gXu37IgATb6Lod+RX13P7DHj7fdKJdO5s17HhsCv3Cvalp0PLWqhR6P7WchtOt4e/PH0yAp3Or9jlruGtynEHfxk0PT6LfghUW7ePy4ZFc8ZlxM/IbxsZ0KDaZjnH7D3sI9HRuldxruybt8/RySqsbcFYpuWpUNMnPzeSOSXFtd2UUZwM2EWU1Gp76s1EALaysZ/6n25mcFMxdU86c3/Si2OzhlFbQNbYOpjh7rl4SREqLA3Ox1NA1C31DmLuUrtUP5BHNDXaJ5QfdZOpNllEL/KU3XJZoa77WTuNN7UV2OZYl1JsQBDuPXNnUUT6+aojJ5z1dVBbfuF8+PJLPrh6Kh3P7RXS9VsdL/x5l7CtrLY5tZE8/Vtw7nifmJLFweTKb09pPcLOGhRf1J9DTmQV/HeaDdYYNyfc/PR2FQqCoqt5g1dOIGD+LzNWljJeL8ZucN1emEB3gzkdXGv5eJOdVcv77m5jVL6SVt0BHyC6r5f21afx5+xgWWlFldzingv4LVnCqxHDGLjHEi3/uHGuViGUJj81OtOn+ZM5uTK8FpD2NztGc1Acztd6ywaxSEZusxR6/f1lqsp5HZ9n2PD8g3Jvk52biolby/to0ej+1nLdWNSa65vQPZdujU7j9hz0WV3q37eJece943lmT1m67Ny8dYPF6K8DD2ahHVdO+PttkWRuejO1YcjCXx34/aFJAGvTcSvJOi5QuTkoemNGL/U9Pt2j/9Vo9c/qHcu3oaLxdW9+j1WrOJHDvWtTYcjc40gdobONs6iJYdijPmrdkE6R99bIbXXN6N7c4sGevuLkqq7X6QSzUXGqXWMxP/xD4UWe8NcSWSEkQfFc7jxrsN4rSFD9qJ/K69mJHhyFjgBl9Qvj8mqFcNiyCOf1DmTcojNsnxfL2ZQNZds843p8/mNIa81PpHprZixfn9kXVxvOnsk7DJxuO0+uJZSbH7LbEz13NB1cMZtGNI0kI9uSDdcdZtONUh95fE71DvbhwcDj3/7yfr7dmGNzm7inxzRfcy414Fnx2zVCj1TrjDJTgS5GKOi1L7hpr8Ll/DuRS26BjZt8Qg6IhNJb3n/POJt64ZGCnY9mUVsQzfx/m4qHh7H9qOlePijL/otOMW7iWBX8dNljlFOLtws83j2R8gmW+ZAPCvc1O0LtujJzZ7Sj/tcrWufXPoMF05UqtHZNybZG62LRWP5A00bDfX1uk0kZnLfZIkcmVTdZzvRUVPAvO7c3L8/qhMuLjd/nwSD64cghvrExh9EtrWlWmfHndMOICPRj50mqLjxfm49ps8u2mVpL83Eymv7mh3XZDony596f9ZvfXP7zRu7WoyvjkuTAfV4OJNxn78d7aNJNJwpEvrW6VfPN2deLES7O5daL5ab1LDuTy1ZaTXDkykkdmJZr05DTkldX0HbIn0r56dXPMLQ7W6QfyhsY+lSyWtNF9oDvfTrFIp6rFnAhnT6S0xFiovYyqrmxnlD2bOsWUpGBevrA/788fzBuXDuTBGYmcPzCMkqoGrv5ih9nxum9fNpDbJsYhtPg95JXX8dK/Rxn83Epe/DfZ4lgenpnIlkcmM7tfKIIg8Oe+bKPtbNbw3vxB3PrdboMT35q4aXxPAA5klZFqoDT499tG4+niZLT9zpgZuhQprKzn6XN7G3xu4muN2dA/bh9t9PXpRdXc+v1uqxbmxvh+eyafbkzH282JZ8/vy5K7xjZn0Mzx1ZaT9F+wgjdWplDWRhT1dHHi82uGMm9QmNn9aHQi6x6cxF93jGHhRf25dWIs5w3owdxBYdw8oScbH5rUbOgqIx0y9EGcV/+co8NohyUtVWv1A7m/4RY7RNOalzWXIVcDOx67VDZJaSHYTVApFfxww4h2j4+LDyAxpHHi1vBoP3Y/MZXi6gYeWXzQoEHy5cMjaNDqmfjqWj7bmI7mdMtcmI8rt0yI5bovdzavJSwRBYK9nMkuq20+/tZHppD45DKD2+7OMN/mf9GQcA5klZvd7v0rBreaimvIcFqma2hZZVdhxh9s3MK1rVraBEHg4ZmJ7czGjfH+2uO8vDSZvIo67p4Sz82n18PmmGGl96Yt6PoG5G5AV13CzVXN6FHwjm4e9zn92kURWB6LPZFShk6OxTBSEuFkLGPHiRKuMDKprSVfXDuUyYlnTKCP5lbw2cYT/LYny6rjzR8Ryb1TEwj0PJPt35ZezN0/7rNqP4a4b1oCT/55yGQb3kMze+HurKKoqp7z3tvc7vnxCYEMivSlok5DjQF/qEdnJZJTZthvYVx8gMMyg9eMijJYyfX3/lxeu7g/z/zdfqJ0fkU9yw7lMbNvCCN7+hk1XT9VUsuvu637PRvjxX+TifZ3Z3qfEPr08Oa3W0fz+95snv7zsEUjmN9Znco7q1O5dnQ014+NafZWclIqeO3iAXi5OvHVlpNGX38kt4KrPt/O9zeMoH+4j03ek8wZuurG+i3thRwQzd+oSROB3/TjeZ2P7HrUj0xOEpYG5gbitGSb3rBoLnXsUZElympThxgdF8DJl+c0/yyKIi8vTebj1HTmDgrj+Qv68sQfh/h9bzZqlYIGbftWzkU7TuHqpOSKEVGoFEJzG1pFnYaP1p9p43/ynN4890/763Bb8isaq4/GxPlz+6Q4BjxrmReTIcbGBbAt3bwtwS0TYrng/dbrIVOG02cLIV4u5FUYXs+F+bg2i36WolIIHZrY9vqKFH69ZRSrjha0+s60xMtF1SxETX1jPa9e1J+Lh0Y0P3/BoDB6+LhyyceWmcTnltU1i6A9A91JL6w2uX1XeL+aQzp3tw6kqxZVsnhgGCkJX+Zb+uzHf+t3JJ33ejZwqqSGG77eaTIrqlYq+PnmUUxODKZBq+fv/Tlc8tFWZr290SqhSakQWHbPOF6c26+V0JReWMVlNhi/66ZWsvxwnlm/p2tGRaPR6bnwwy0Gn//y2mEArD5quIXuujExrD1WYPC5yYlBBh+PDez6CR6zT0/ea8tve7IQBIFND08y+Pwt3+0mNb+Sx2ebvpGzZJyvpdz07W6OnDZgFQSBeYPD2f74FO6eYrnx7ldbTjJu4VruXLSXQ9mNWVuFQuDpc3tzz1TT+0nOq+S6r3YanXYnIz2ktC6SsR3WrF+SxUii637owmi6BoXQ9UKQh4nWGxnLeWlpMh9vSOeqkVG8OLcfdy7ay+97swn1djEoNAV6OnPftITm62tLv6O2E+wsEZrighr9EfuFeRMf5Mn8T80nAsFwa7+Hs4oIP1ejw1Za8tPO1j5Ocy2oEj4bCPIy3uJsrdAEjR5HTVVxLfFxM+1l26DTc/3Xu7hoSBj7nzLswxTq7cqPN41s/vnBXw8Q/ciSZh8ngOExfqy6b7xFseZV1NEz0J2hUb74ualxUho/Fz82OxG1AZPxrka+6nchUlpUSSkWKYlN8udiGCkJXzKmqdfquOnb3SZLdj2cVSy+bTSh3i68sTKFMa+s4c5Fe1uNULWEq0ZGkfbCLBJDWhs5l9U0cKkVQlOotws9vA1nV2oadGYnyDw4o7Gq6YnfD5FhIGt36dAIlKc9GQz5IHx05WDUKoVBg89z+ocabUO8YKDhhdt5A3oYfNwUc/obFpVyymt5Yk6SwecO55QT7uuGq5Nhr6Jpb24g0t/N4CKpq5j34WYKKs8sktzUKu6dlsCWR6zz3ft7fw7nvLuJyz7Zyr8Hc9HqRe6ZmsBT55gWzw5klXPvT/vQdyALKWOcrroCWFoBc2vD3V0UgUxXYE1lk4xxQr1NTySWMc+POzL5ZEM6V4+K4tHZidz07S7WHisg0s+t3fQ4lULgncsHsfnhyVw5Moohz69qrqhNCvWySKxpOdgiJsCdBef2JqesFpVCoLSmwWSFbkuePrc30f7tE1rzR0Ra7IFZWtM6mfS7CRuCs4kDWeUWt59ZSnJeZbuhKmU1GrODVsprNVzzxU7qtDpOvjyHD64Y3Or5Y/mVXP/VTk68NLvV4yNfWs1Vn2+n8rSnZVyQJ9sfm9IqqQuNieO238v0wmp2ZZRyOKeCoVF+RteX1452jI+ldO5uHUhXVTZJSTyQ0kJASgKPHIthujwW2bPJZizansnRXNPizLzBYTz3zxHGLVzLO6tTKaw0bi5pjHcuH8RzF/Rt5fME0KDVc9O3uy3e53kDenD92BhyOjgyGODqUVH8uCOTn3YZXoDdfnoSyBEjotWMPiFGBaU7J8dTaMR8s68RY0VTBo3GuGJEpMHHD2SVc/WoaIPPzXlnE9BoVGqM67/ayYLz+lgdT0umJAZZbNRdp9Hzv692UqdpXV3Uw8eVky/PsdoXa1t6Cbd9v4exr6zh7VWpnNM/1KhXVRPLDufxxWZ58o5t6Zp1kaVrkaX6EfyqsyyzK+N4pLTG7Cp04tn/Hrs7FXUanvvnCGPjAnh8ThI3f7ubjalFiCJktpmG+trFA0h7cTYjYvx4aWmjX2UT3/xvOCNi/MyKNQnBHs3rr7smx/HhlYN5c1UqNQ06tHrRomokgB9uGEFsoAffbmvdQj8o0odPWgxqeXBGL4v2918kJb+yC/bZ3gs0Jb+K2EB3wnyMC8PZZbVc88UOKus0zO4XyvEXZzOoha9ldYOOmEf/5cizM7hs2JkWuo2pRfRbsILHfz+IRqcn2MuFNfdPYECLtWeDTs+ezFLWPjCRqUmtq/BrNTq2phez5EBuu5humRDrkKomkMWmLuU/JR5YgSzCGUZKn4uUYpExzZcWZM2+2ZrBdgvH9Bpi4UX9DVbviKLIU38esngE8HPn9+GB6b14fsnRDsdy15R4juRU8Mjigwaf93JREenvhk4vMvudje2ef+vSgQiCwMni9n3tPm5O9ArxNLhAnNknBDcjFUVjTUy1u7RFL35LQr1dDWquX24+iVqlMGr2eCCrjOHRfkaPtyujlE2pRYR0oi9/dXIB84dHcPsky7x1DmVX8MhvBwz6jbx28QAe6cBo6vyKet5clcLwF1ezIaWQARE+Jrd/fslRCox4NshYj6MrmxpjkKvVrOX2hrscctz/wm+q3o4TpGU6RkpeJdUNOo4XVtHriWVGvReX3TOOaH837vhhDyNeXM2Xm08CjYms324dzdVf7LCoIqlJjPj3rnFcPiKSmW9tbG5VH2jmmtXETzeNJMzXlau/2NHuub0tpom9c/kgmwxfkSojYoyvayzhg3XHO7TW6AjHC6upqNMQE2DcWiE5r5Lbf9iLRqdHqRD4/bYxrLy3dQKl91PLmZIUzOXDW68Tv9+eSfzjS3l7VSpuahW/3DKaqUlnvFYzimu4+ovtLDivD98bMMdvy5x+oWZtCboS+Y6yC5FSK5KUxCY5FsNIKRbZs6n7YKiNzJY8fW5vLjEimHy8IZ0fd5ov73ZSCvx+22jmj4jith92dyqeaUnBJlv2HprZuNj4dutJg8+fP7BRNPvZQNwvz+sHQIYBIWre4DDc1Ib9NDxdjPfxz+xnuOqpolbDaxcNMPq6B4xkMM97bzN6UeTqUVFGX/ve2jSD3g/WcMt3e/jfmBg+unKw+Y2BP/bl8P7aNMP7mhDLjeM6Xr699lgh+0+Vmd1ufUphh48h05auqviWz/1dyRL9SPMbdQFS8r+0hFc1l1j9mosbnmanPqELopGxFYMifbliRGS7drmWzB0Uxn0/7eeij7byT4sKkGtGRfHH3myjPpDGOPLsDEK8XRj10prmxxZe1J99Flyz3rp0IEFeLkx4dZ3J7T6+agh3Ldrb6jF7tsvbGkOikK9b58XcZDNV/raksk7LiaJq3NWGk5AAG1IKefKPQ82JuPhgz1ZG9gA3frOLRTtOMSbOv93r31yVQuxj//LJhuN8dOVg5g0+0z53qqSWyz7ZRs9Ad/64fUzz4wEeziw4tzfzR0QyNSmI+6cl8PZlA3Exkiy1B93r6tBFdEX27CvtdKR0Qy2tCh45lv+3d97hUVRfH//e3U3vvRJSSAg9gRB67wRFEJAqAgrYUFFQVBQ79u4PlVdFFBF7QRABEaVIR3oLAUJvCSWk7c77x5bM7E7dnd2dJPfzPDxkZ2funJ3dmTlz7jnfw4eWsom0dFwo4jwxkF/fRw3u7ZGBCZ34gwTvrT6Eucv2S47RqVEUNs7qhdyUCMz/uxC7TzrvDIxr3xCjPhbXhipokYDTpTcwh6drW0KYv60M8ENWaroV68wRn40dG0UjQMSpaJHkWGIX7GdA+zRHBwIwOypCdfXbjl+Gj174evDZ+iLc2lq8PO0bFbrOzf5pN/o3T8Cqh7uJpoxbeW3FQfy2yzF9GwBmDWiCW3KUa1spQeyYUbSBMl+kPuTL1A1q0zf1h7EN3jfeoni7PUwqXq9WHqSieA69juCFIS1EJ1t+2H4Seh3BvT0yEOxXM4G0YMMxyXb1bLLjQ7D32X4oulBmK8EL9jNg0+O9MPPb/yS3v6NjKhLDA9DjtTWi6z07uJnDRM4rw1pi/xn1y8bUpqWA9ACfjMDViiqX/dkfd5xCVJBnMxCvSzQoWbz5BD5Yw+1MVzS3APl2mVz2TXHeHplj0zZ9bcVBNHpiGRpGBmE8a6Kx+PIN3P5/m9AwMhDf3d0RAHDhWgWOXriOF4e0wPzxbXF/r0wYvOwbUc/MTcypvsPbJthYasyHlgJfWrJFS7NxWgrwyM2yeqlqlHM70M5HrfVM6uwewb8Recl4pK9jdk1FtRF3f7EVr604KDnGtJ6N8PnEdogK9sOBM1fxkozglBibiy7hWoWwM5ibEo6IIF88sHgH7/t3dTGXpglpOYndkIP9DAgUCTZ149E4qqg2Cgaodp8qFZxpmvz5FgDmkkE+nl+6D9Ehwt1X1OK3XWewfPdpZMQEY8VDXXGTDCH0e77chh95dC50OoJXhrVyOeNKDGeE2in8aKOMjlJbuMyIi+ZqCVcCY7S0s3Zg0PFfPe7unoE/HuqK6X2y8P6fRwT9Cb3A9lZaNQjH15M74LP1RbZy/X7N4rBrTl9MX+LYlMSe3JRwNE0MlWxv36lRFL7fdhL/FZfalj3cJwu/7z4juQ8twCd4DvBng687fBGDWvFPwAl1CObj4vVK2es6S/fG8jQtrbz6+wF8YafHtWRKB9FJvAcW78C7o3Ox+YnetqDTmysPYsEG7jiHzl3DhM82Izs+BF9butwt2HAMf+zl78TsDbTzpO1FiFi/8DrAvVUPetsEG0uqu3nbBA0jz7V+rmqMm+0A5NryofEmXGRqbypvXUCnI6rXqfduEosXh7RwEAPffvwyurz8J5ZJODqEAAsm5mN638bQ6wiqjSbc/9U2l+2Smsmb0CkNy3efEdSQss4kvfCbY9bT3d3N+kR8bZGt8AWbrD5pSmSgw3tVRoazXzbWMr4ReY4ZSheuVeJkyQ3kNYwQtOXhJTswWUDXSU2mfrENJWWVCPIz4J2ROZJi3QDw4Nc7MPvH3Q6i4b4GHeaNbSM42+kKU7qlQyfxgECRj/sap1DNprrG81Vj8KlxgLfNkI0rWeRu/03W8ecRT/GEXUfXjhlRWPFQV0QG+qLPm2sx4bPNgttO7ZaBdB4tnqYJofAz6JAdH4KZ/Rpj9PyNeGW5WUNpWq9MfDguD/d8uQ3/HObXicqOD0FmbDDCA32QFRsiK/vp0vUqh3K8HtmxWLX/nOS2WkCoc64QQt0Ytx2/rIY5qrHmwHnBzHQhnvxxNz5Yw81Q++fRHqLb3Pq/DThTWo71s3ph2+w+gp3wdpwowQOLt6NtaiReHGKWg7jr8y2oMgr7s56EBpsA1K4E4NrNzOop3jbBxp9GYb0Ue96oGuZGS5Txf8YCnGXCvW2GDeecL/pQqCaTu6gXdGjTMALvjmrNyfK5Ul6FOT/vwZAP1uOcRNe5dmmR2DirFyfT58O1hbxdPfiQ02pYiPbpkZj6hbAmVHZ8CI6cv+aQrgwArZLDAQD/HBbW/eELRFmb2oX48+s5AfxZT4UXzLpQnTP5Z8jeW31IVBR7Y+El+HooNfpZS0kiIQQTOqXh26kdRLO8AGDhxmMY+PbfDk5ikJ8Bn97RVlZZnhIe7ecZYVCKa1CB8LrHJ8YBqILw9U9ruPKr0tHfZK0gNICbObP+yEX0fXMtXvhNvDnJjqf6oPhyGQ6d4/or03pl4sTlMkQG+aJZYhhu/2QT9lgypO/pnoEHemUi99kVghNxLw1tgdYNI3Do3DUQQLCTrj0HznCzsP94qCuGSmhKLZ7sWd02sckjvV74ej9aoCMvHyVlVYpsEiLIVw8/lTqyLf3vNJonhSLYz8DRUhLjleUH8MDi7ai2BIEIISh8cSBnnVi7rPWb3vsHaw6cQ2SQL1Y81A0Hnx/AK0mwct85zPp+F0a3S7H5o99scV1OQQ1osImiWV6oGu3W8SdUPSp73XeMQ90a4PmmWlmLZxqqobDR6QheGNJc8P3EMH9M65WJAc35xaqtNIgMwMe359lKvxiGwdL/TqPHq2tkdWaZ0i0di+5qjzhWJ7RDZ6/K7qCyYGK+ZKthIQpaJODV5cL7yYwNhkGvw+sr+NdJjjAHPxasP8b7PgCbc8mHv0jwJTOWfzbq+MUywa5xX206ITkr9Z6AILfafL/9JP5kzaTmpUbirxk9eDO22BReuI6hH6zHC0v3oqyyplwhKtgPCybmqxYse7hPFs1qUhl3BXq0GEB6tOoub5sgSCnjmDGpNbQkASAHV+ylmU21g9gQf073Lj7Yidsd0qOw79n+uOX9dRzRcACY0a8xvth4DFfLq3HxWiW+21YMH0sQZXBOIgbnJCHj8d9wWSAgsnZGDwT5GbDo3+MAgMtlVbIm1Xz1OttkFmBuUnLk/DXOpFffptzP2C0rBiNFGqi4glBWDVv3yh6hckYAmNrVsdvt0QvXXWomIsX1SiMe6qOeyP/uk1dQZTThxKUy2c1UftpxCn3fWosj580BTZ2OYP9z/W3vn7tagXlj23C0p+74dDNSH1uK0htV8DXo8NbIXBTNLcCbt3GTJr7ecgKpjy3FVYv22J5TpdACNNgE+uDO5nUNZfB8bByEYsZ9+h5KcefvZEb1VEXru9PhUZLxBTh5XPh6vlNcYnR+Cqb1bIT0mCBkxAShW1YMZvRrjKXTOmPdYz2RERMkWv7m76PDp3fkI9Jygzt28Tru+HQz7l20TVYN/HODm2HWgCYcrQOjiRHUT7Ln68ntsau4RNa6fDSIDBQVxb6pVSJOXCrDb7v4j0GDiEDcqDSKdjTbekw4lfuywDG6UWl0KEe08uuuU4LBJgCY//dRFLRQlqrtLqZ8sRVXymuc6ZgQP3x1V3veMkB7Pv77KHq9/hdW76/REGgUG4xPJ7SV3PaVYS0xqXOaqOjnfT0bSY5D0QbnFEzaeOIu8WV1L3xtFC9lsOeRKs9kaK8wtkGvitc9si/XcO6bOsW41urcWVxpmOP+YCkNNqnF/PF5yE0J533v6Zua4t1RufA16NA6JRxj2zdEk6eWo8jS3dcaTJraLQNv/HEQlyz398Rwf0zr2QhGE4P26ZEwMUC/t9YK2nD4hQEwMoytk5yOAG/e1gp/HuAvg2MHZ9LsSvnu6Z6BqV/UyBF0yYxGVDA3C0ZJtpBS/Az8E2rHLwl3RNbriGC3tqhgx3v6ij1n0NKSZe4u5i7bjyl2EgS9FGhC2VNRbcLmoss4ePaa7GYqheevY8Bbf2PB+iKYTAz8ffTY9EQv2/tTv9iKBRPz8du0LpztWj2zAtmzl+HsFXO3xSG5yTj0wgBEB/NreGrFN6LBJg3wXNVYb5tg413jUBwzOX/S1WW0OCPrDpRkfAH157hoHUIIpvdtjNUPd8eqh7tjwcR83NujEZolhmHf6auSQZ9PxrdFo9hgXK+oxusrDqDbq2tkt5J/fGA2xnVIdVj+f/8UYq+MVrTfTO2ArLgQWaLjQsz764jo+3mpEXh39SHB90MDDFi5T1xQ8Zut/KnvJhMj2Gp518lSW9tbe15ZfgCxocJC3/P+OoJmSaGiNrnKvT0cZxf5qKw24aXfuALveovo94ROqZLbny4tx8TPtmDqwq04XXoDANCpUTRevrWF6HZvrDiIqd0ysPHxXlgypQMe6JWJLpnRaJkchj5N47ByejfBYB7FeYR+s65wW8Vs7GS04fxaceZTfmvshvOMe89LANjLNMQFqK9vphU6VryHG4xnO0eZcf56QcvoahffTu2IxZPb20rZp3RNR9HcAvRuEofZP+5GZbUJ565W4N5FNUGcgpYJqDIyKGiRgHl/HYHRkl40vU8W3h/TGp+uL4KOEGwsvIRfdp4S3HfR3AJUmxhOt7klUzqg+NIN3rKwwTmJqLbsq0N6FA6crdGonNItHb3f4Aa1nh3cHF9tOm57fWvrZExZKCwj4Cq7TvJnyRRfviG4jUFH0IBHzxIADDwldst2n0FShOsl9u3ssq7tgzHtM7hdglftP+dyt9w3/jiIkrIq/P5QV7QR0du0Umk04emf9+D2TzbhVMkNxIb449f7O9veH/TuPwjy02P9Yz0525VXmdDuxVVIfWwpNhZehEFHsPoRrh7y3KEtUDS3QFADy9PQYBO8/7D8f8aBOGoST/f0JN4+Hmy0ZIu20M5xoZpN2qai2ogHv94uus5LQ1ugfXoUvttajB6vrcG7q+WXZw1vk4zJPOnQheev4cXfpLvPfXd3B7RNjcS8teLBIldJDAvAEpH6dUIIPl13VPB9o4nB2Sv8elUXrleg+DL/7N52CWFL6wyVELuK3ZsGvWLPWSyclC9r3a82HceGI456V0/f1Az9m4mXaFpZvucMOs1djfl/F6LKaMJtbVNE0+bPXCnH9CU7oCcE+WmReKhPFhZOaoef7+uMj2/PQyOBEkWKq6h/j/mXUdbWWm5XVFdwNsvFE3cwhqn790lv+Hja8Z54oGV0qqLXEbROicCeU1fQpmEEZvbPxpnScnR55U9b2Ru7I13vJnG2Tm9Ld5nL6fx9dPh7Zg+Ma98Qd3+xDVfLq1Eh0kgEAI6+NBAMwyB79nLbsn8e7YFgfwNe/8NxUm1ipzT8tMMcuBrQPB4bCrn32RV7uBNhqx/uhikLt3CWnbsq7kt4Ax0hOM+j82kyMdDxTBLtOFHCuxwQL8mz51+7JjEXrlVgDCvra8KnmzmBHQD4cYdw4FAut/5vPRiGwbdTO6CjXUBLiH8OX0C/t9bi263FaJYYiv+NqSnHG/TuP/D30TvYamXkRxuRNus3TPpsMyerzf7zexsabAKghVtP3XcpnIMGm/ihs2sUuby76rCoOPfItg2QGhWEIR+sw8Pf7JQUAGeTEhmIZwY3c1huMjG2dsBifH9PR7RpGInzVyvw4V+FsverlLAAH1HNqZbJYSgpq8S24yWC6xw8K9wJ72xpBXae4A8Krd5/TvRsFZsZBSDZ+c9VDp27hmojg0/uyJO1/qiPNzp0mQOAN2/L4e3Ix4eJAZ5fug/93lqLVfvO4tH+2WifLlxS8/ehC/h8Q5GssSl1hyMm12aa5eB8sMn992BXyr1qC974hK58d9cZ4bJnijbZe/oKLlyrwNXyKkz8bDPav7TK9t6bt7WyZRnlNAjHyn1nbdlFAHBzq0Tsf24A4kL90fXVPzklY0K6S7vm9EWVkUHuc3/Ylu15ph/iQv1x87vrHNZPjwnCJ5aJrvy0SId7vq9eh6OWhiIAcGfnNBBCHPy6vw/xd8HzJlfKq3hlGHadLBU893cITNCZFAZi7bO2e9qVyo38aKNDx19fFcTDh3ywHoQQLLqrvWiTFzZXy6vxyDc7Mf7TzWiRHIY7Oqbalk/4bDMaxQbj/8bX+GhtGkZwtEA3F122aYIBEMwm8xY02KQRaFCFH225Wtr5jrT0e6GaTdql+HKZpIj0oXPXMOrjjdjpRAbNB2NaI9DXURxywmebUV4lPvP3472d0DrFfKP/UKIEzsq49g0V2wiY6/HFgk05DcIFtZysbBHRazpzpVywXFBqhum1FQfRNMH9JTliPLd0L3o0jsW8sW1krf/AYsdMuQBfPT4YI08g00rh+euYtGALJny2GdN6ZiJOpKRwzi97cUJEG4KiMhrIsPif8WbcVTndrftwVizaM8Em53i8apKqdrgXz//OFhl7Sa8kwGamsZuPr/fPu7pGdnwIWiSF4cj56zZpgC6Z0SiaW4CvN9eUxu84UcLZ7pG+WXhnVC6MJgZZTy6ziS4H+urx9eT2vM1Mvru7IyqrTej1xhpbEOvA8/0R5GfAUz/tQSVP04/C8zWBpC1Fl9C5EVer1n6bmf2zOaV5WuacQDb4N1tPCGYwrdrPr2dlUnhqvP8n16+ctGALnhrU1Pb6WkU1MmK4mdF8HYeVcvjcNTz09Q4AwJIp7ZEQJj9AvfbgefR7cy3SY4JsXel2nijBQ1/vQI/GsZjRrzEAs37o6HYp2P9cf7w4hCtFkB4ThAd7Zbr8OdSEBpugjYBGrQ8euAl6XPjRki3UOdIun60rklxHTPRajFkDstE8iasnwjAMnvt1r6TW00/3dkKOZcbn7JVyzP9HuHyNvT9nO2tslShlaxARiPl/i2dW/SUg6AmYg01iSJXK+Yi0B/YEheevY9W+c+jfPB7vjMqVXP/3PWexkCfTqHlSGB4fmK14/38fuoDR8/+Fv49wRz8AeHuVsOYWRW28f103QYd/TMJdNtVA02V0Tu5lkbEX7qicobI17sHTPl6L8vlY79JvirgUrJJEA0Heuoa/jx6/3N8Zh18YgNYp4UiOCMD/jW+L5btPY2Mh/2TQiLxk3NujEZZsPoGMx3+zLZ9/ex6mdsvAbTwd3+7qkgaDjmDgO3/jxCWzjtGaR7rDz6DHzztPcfSVhMhrGAl/H+FH8w/Htak1gSYAgpnySzYXC845bzhyUbX56A7p3FK2Pnbd+77eckKwy54r/LD9JN744yD8DHp8cWc7RdterzTiqZ/22DokA+YM97dWHcLd3TJsYubP/LIX246bg05Fcwts/1Y/3F1z3XlpsAkAgeuRTNdt0A6EaOdmp61gE7VFPbT0i6+7bC5yT912p0ZRuKsLt5tHZbUJs77fhf+TCBwtndaZk1r8vzXSWU29m8Sif/N40TI3MY5dFM+IIQQoZKWp872/cp9wsOn4ReFtAWCbREDPmawyucidVXtp2T4wDIObWyXi7ZE5kuvP/mkPvt7s6Dzf2TndYWZWLlLf07dbi3HxmvwyT4oLaOShV6ulZFovo6stpfae/nadzWSj1H4qjSZsO16CEH8fvP7HAU5nNwBoGBUIX70O7dIiMbFzGtJm/YaZ3/1ne3/1w91w5+db8AZLcyk7PgSAWU8oMzYEwz/cYNN2fG14K6RGB2Fj4UVbNzoxWiWH4b3RuYK+RlSQL/advoKTJcKC3FqDT68JMH8XQo09qk2Marcfe+2r+xZtw6h8bsc+MZkJZwi0dN97Z9UhvLJ8P9Kjg/DKrS1lbRvqX1MpYO/vvrPqEFbsPYs3bsuxdee958ttKL3hKDavNWiwCdp4cNdSgEdLaMkt0MLvxIqWbDHRy4hmkSplcwZfvQ6vD8/hzJyUllVh/CebsHgzf7c2Kyund0OzxJpsqNOlN0TL2wAgPNAHr4/IwXfbHFPW1WJLkXgwSMrxkSqV2ywxvjsxmhj0aBwjud6R89exYq9ZhHRwTpKsgNOj3+3C3GX7YWLlt+t0BK8NbwV3TawdOCOsnUWpe7g72FRXNZu05COI4Wk7tR9sqh3fW23EV69D29QI7Dt9haMRGR7og8ggX1wrr4ZBT7Cp6BL6v8XVnBzbPgU9X/+Ls2xqtwzst9yP+jWLx8zv/oOv3uwP39QqEbe2TsLve85gpF0WlL1OEGAOWi2YmI+RHztmTFkZkpuEt1bWruze8yKTQ1U8JYUAbOVj7mBncSluapmg+rhsm8sqazQtP1hzBA8s3oGbcxLRu4l0I7Ar5dXIiAlCkC9/lvfUL7bi/NVyvDfaLFlQUlaFZ3/Z66L17oc+JQIgKs7g/WvKRueKt1Qbz1WMtbybiZYcJi3NsGrJlv9M6dIr2UM1mzzCoruUpe/K4Y3bWiGelS1z6OxVDHrvb4cZJHvWPNLdoXPYezK63n09uQNC/Ax4b7W0k5WooDaezfI9rolw/yeRmeTNmchzVytwV9d0BEiUqAHA6ysO2Freyw04zfvrCO75chtusBys+DB/vDa8ldM2i9HIDSnvFB4Y72d8e4K6WEYHeC6zqUn5Jy5t7+ngj+YnxzSSUVgXIYRgyZQO+OfRHrZlkzqnoaSsCpeuV+Li9UqUVRp5v4IvNnKzeO/tkYF5LK3JpbtOY1z7hggL8EFyRABeGNIcH60txJSFWznbPdAr00H/MdBXj4WT2uFGlZGj32SPHLmBdmnCjTa8gVFEaElo4siq5ekuXly2D82T1NXJPHe1wibqbc/PO09h1Mcb8Ui/LEQE+gAwSyfkCIiHHzl/HXFh/shPjeR9VOr9xlrkpoTbus99t60Yh8+pm52lNhq/6noGNQMam02NUczESq/oAdYZm6Fb5ZveNsPGWSbcia20c+PV0ozYJpNyXRR3cU/VA5hddYe3zaDwEBXshwd7qycUWNAyAYNa1nSIWr77DPq8udamTyDE2yNzkBodxFlWfLkMX/4rrmHwwZjWaBwfgo2FF2WJQ7ZMDpdeqR6ycu85fD2lveR6B89ew5oDNXpbg3OS8Gh/6WvN8j1nMOLDDRxtqiG5SbJm8pRwR8dUxIbQblAeQSMPve7PbPL8lnJxxTf11ETdDbh2PhohHQRXEy1N1FE8DyGEMzHCV/b/+MBs0XtXbko4R3w6yFeP90e3RrXJhFOlN/DqsFaY89MevLRsP2e7fs3ibLqD/ZvF25avfrg7YkL80OGl1U5/Litaa3kvxm+7TvMuL+Ppdqsmu09eQUJYgPSKCvlsfRGGCnQo3HPyCiZ9tgUTO6UBAKqMDCqrTRjamn/9oxeuY2dxCQY2T+DtaJc9ezl8WOnjP+9wX+a/GtBgE9S9KWspJXuDqalTgS932PKrsT0GVMxVvB3jpp/oSSZKeiU71hhz1DfESR6ouhczqiZ72wwAwDUEYqspS+FW1OHzFA/2lvfdZMYGi5Y+hQX44LnBZmFVk4nBGysOYOoXW4U3sJCfFonBOY431HdXiWc13d09AwNbmNOdl2wRL88DgHlj27icoVRX+WTdUTRJCMVzt0gL477Gym4CzN9DUri0Y7brZCkGvP03tlvE2AkheHFoc1kZVXKZc3Mz1caiiEM0ktnk7uDAHlOqU9t5ImhxCSFOb6ulrHAx9jEp0iupiJYmDfmpHd9bbSY6mL9M64mBTbDioa5YsP4YVu47a1s+uWs67u6eYXvtZ6h5LsmICcIv93dGgK8OX206gZFtU/DML3vwPU+nut/3mMfsmhVj81XWzuiB+DB/232TTbcs6fJ3NoNzEqVX0hBfC8gurJVoMKMG7O9XTfi+dwBo3TAc1SYT5v11BNHBZr2lvaevIC7U3yb4zYZhgA4ZUVi66zTKK42Y0CkVIf7czs8LNhyz/R3k59gVWkvQYBPUvSk7m6LrDsfAWWdI7wbB9MNMIi5Bedrib8Z81W35prorCipeVLzd49V3YoIbOrxsURyoMc8m7nXSSXYHWnff6jt/z+wh+F5yRABeH94KD/bOEs0eevnWlogM8kXpjSrc+fkWvCOjBA4AXh3mKIx4uvQGvhYJIHVuFI1H+ppbvF4tr8KPO06J7qNjRpRDiV59wSpQKsWaA+cxtl0Kbm4l7pDuOXUFG45wSyKXPdhF1j4uXa/EkA/WY4nFiYwN8ccrPN8/m4IWCTbnS4zVD3eTZQNFHRiNPPS604r+FXPxg6mzU9v+bWohvZILzKy6C0uM3Z3evrYIhE+onIlXqkZ4bH+0jI4SEeSLX+/nnvfTejbCuiMX0PfNtbay99gQP/x6f2cMbZ1ka2QyoHm8rYNdi6QwLJ3WBRGBvnj0u13w99Hhq03HbTpOQliDKS8NbYGUqEAAwJAP1nPWeXdUrkNX306NxCfJf5Lwk9QkPSZIeiUJLl6vFHxPSZmbUPBQDGdPs2aJzpXfbSy8hId6ZyEtJggXrtV87v+tOYLR7VIQFuDjsM2aA+dxe4eGKKuqxqfritA2lb9EMisuGHd2cULOxINo/KrrGdS8KTs7kjtugE63za1Wv62riXHu8z1XPQ5jKmepasshJgklTswYVsGA4yqXSM6vHoAxlY+rOqYr/GN0NnNA4S+fajZ5lAaRgXhpaM3DkY6YZ9c+vj0Pf83ogd5N4/D0z3sEtx/UMgH9m8djx4kSDHz7b6zeL9yZjc2kzmloGOXolIili0cF+eK90bnQW9Kslv7Hn2rN5oUhLSQ1owBzt5e6hl5H0IZHcNSeb7eeACEELw1tIZmpNHr+v5zXof4+mHNTU9k2zfzuP8z+cTcqq00Y1DIBPXlm7qzsOlmK3x/sikf7ZyM80NHhAoBH+mYhPaZ+BhO9hVYym9zJASYZzk6VPFx1N6ZWPqiqPWyWGHu45BfWlmBTKYI9Kgug/cwmiidonhSG2YNq7mnvrD7MKSEf174hNs7qhay4EI5Y+LLd5oyk5IgA/HJ/Z/gZdHjyx904f7VCUUOW7PgQW1c0+051Lwxpjstl3EDM2yNzbEEuLZDp5sm9vIbcwIqvQfha2CXTue63bOw71Fmxdn2zsufUFaf38dj3u/D0Tc0cJvye+3Uv3roth3ebzzccQ2yIP0blN+DtLv3d3R3x+4Ndbf6yVqHBJgBqzp05G1T5uLpANRusOBtsesc4BH0rXlbVFmdv8EbocYFR9wHRlfR3tVPnLzGhqID0rL6QNWrydvVQTKya6dS2tSVlvz4zKj8FW5/sjV/u64y9z/bH5xPz0adpHPQ6gg/WHMYFga4hfgYdZg9qivl/F+KW99fJFrvW6wju79nIYfkLS8U7Zyyc1A7hgTXnxFcSHe7u69EIadFBWHfogqRN3RprQ09PTfacuoInCppIrvf7nrMoLatCkJ8Bn05oK7n+jG92cl6PbtdQUZeYhRuPYfTHG3HmSjmeESl/O36pDIv+PY67u2dg3aM98eqwlshPi4TB4jwNapmAe3s4/o4o7kZNv4iga4Vz+pHVbtT0ceV+XgFfHGPU1SRTE3pHFkIdH26t0V2ZbfSb8xRj2vEHGEblN8BztzSHTkfwxh8HeddZ/XB3AGZh8KUC2kNWJnRKdVg2b2wbAMCOEyX4eWdNRlKLpDCMbJuCp36qmfyb0a8x9p+5Kiq27W589Nzz5nJZlVv3t7O4hPN6QPN4/hUB/CBQuqYkCPX7njP4cFwbh+W9mjj6jDP7N5YcLy6U31caPm8DbslNxJMsn63oYhlW7z+HaSx/ma2VufXYZXy16QQaxQbjtrwGtuXBfga0aRgBUgsm72mwCdrIbFpg7Ic+Fa+oZodrEFRC3fpPV2aT6rKgo5Zm2S4zwagEf2aBFMo/hXY+d30iKtgPLZLD4M/S0TldeoPTBtieKV3T8cQPu/D80n2K9jVrQDYnaAQAX206jo//Fu6o8sGY1mjKSlM+euE6dp4oEVw/xM+Ae3s0gsnESOo1DW2dhLKKakm7/X1q322xrMKI8R0aSq63bLfZKc6KC8F7o3NF1/1mazFWsXQNfA06PDZAWQbClmOX0ffNtTh49ipmiWz7xsqDOHelHEF+BgzPa4AlUzrg4PMDsPuZfnhvdOta4UzVOVQs5znJROO404EZd373ro2t5UkWTwtvu4Knzu4pKmai3V41CwdMyaqNZ4OW0XkMfx89Ft3ZDg/2zsSnd7RF65RwRAf7YdZAcyDgyPlrnI5zVn64pyN8DTqcKrmB+xZxs5Lss4afLGiC9Ye5Wdd3d89AanQQii+X4Zb313He+/m+Tli8uaZxSqvkMNzRMRUf8tjhDOxghRLGtOP6F/tcyPCRw/bjJZzXvnrlftnfrAlIqcyfS9crUV5lRJ+m3PvUki3FWDCRK+fyyvIDko13zl6p4HSbY4878bMtqDSa8O6oGh9s4cZjaJ8RZZNFeGfVITw3mDtJt/14CUd+YoST36U3qH1etRsgKmoUuZL2rPYtxpXx1A7wuEvo2xlc+WxqO5euBJvUtqUuB/Uownzwp7gT8+n6IqzcJ69szkpSeABu75DKWbb0v9OY9f0uwW3apUXaBMGt/CgwY2XlndG5CPDV48BZcY0EAJjSNQOHz0u3h83QWLlWh3TpZgYbCi9geh/p2bbvt9Ucz0EtEzGuvXiAatKCLdjE6m4zOCdJcfr81fJqTFqwBadKbiBDQOeBYYC3LF16rOh0BMEaF72s06hYRufqnepLN5T2q4GW75irTLn4tLqft82QhaeCdr+b1NcApdRuOjaKxoO9s5ASFYhtx0swsXMqQv19sPXYJfR6/S+H9UflN0BuSgT2nb6CjnO5cgC9m8RyRJwzYoJg0BGbf5IQ5o/YED/c26MRSm9UofPLf3K2n397HqqMDJ74Ybdt2VeT2+O7bcWyuvHK4Uq5cxlJlUbu/eCqjIk7NTkvkHkvFzlZYUu2nMBHPNlNxy9eR4/GXLH2t1YeEiz7t7KDNVH6x96zeIpVtvnK8gP4dmsxHulbo9k7+uN/8cIQcxOXG1VGnLh8A10yoxHqb8Av93XG1G41IvX+Pjrcx1M5oFW0EwHwIgYVZ01dCzapHeDRTjaRK9fJuhxUcS3wpR0Uf0c0U0ETlFcZRYW6AXOwQCkz+zfm1Nj/dfA87l20TXSbr+5qz3nNMAzvrKKVghYJ6GEpi1t/RFyvqVOjKDSOD5Fcb0ReMq5JOFExCkrJ1KB3U+mMkPVHLiIs0Aev3Couxr2p6BLOlJbbXj8tQ4dpxIcbsPtkKQDz7ODM/s7pqyzYcAxHzl8XfH/Rv8dxWUQwlOJhVMywcPWe+0T1JJUsURvtZqFUw4Bnqsd72wxZ1FZvwD1BMu3+puoy1nvc0fPXMfKjDbj1fxts77Gbj8zsl42FG49hwNt/c7af0CkVyRGBHHHw2YOaYs4vZtmAB3pl4nRpOR7p2xgGHUGrZ1Zwts+OD0GvJrHo9HJNAGvptM7wM+g5JXVWnNVMsmpOKWXxpuOC79mX2LmD81crXO62JxUcWnf4Ioov38DWJ3tzls/+aQ/mj3eUHigRKCX0E9CXevbXvZjctUbI+6+D5/HaioOcSbhb/7cBBZZJ14/WFmJCp1RcrzRiyZYTeGxANormFqBobgH2PzcAkUHOSrB4Hq8GmwghwwkhewghJkJInsh6/QkhBwghhwkhj6lth07FzCYt3SZcy2xSF9cyeNSFZjbxo6WAoDfQyvXIk6w7fAGV1eoKAWfHh+CmljVOweaiSxj/ySbRbZ4saAKdXZrzjhMlqBCxjR0oWX9YXK/p3h6NUG00SX7WgS0ScOWG+Mxfb54afmeRo4EUHewrmBFkZfvxElRUGzGsTTKaJIh3S/lpR012k0Gvw4/3dpK0YeRHG1FoyQrr3SQWrVPCJbdxhm+3FrtlXIpywgLUyyrT0gSPmtSF+54rqNUtuLYeRbf8qmkZnVdoHB+CED8DvtlajOLLNbqUIf4GHD5nvvc90CsTo+f/i9k/7uZs+8zNzWA0MfhsfZFt2dj2Kbjj080AgMld0/H99mJkx4dgcG4ismcvd9j/zP6N8c6qwzh/1ZzBkxUXjGaJYfh0Hb/sQKdGykWx+8qYuBJCLDGoUazyhktKOXDmKlokuabfKxQcYvPNlhOICvbDa8NbcZaP/GgDp+xNjIpqE0bl85e4fbS20KEk0H4Sjq0BtmRzMUbkJWPJlhMoKau9k3HezmzaDWAogLVCKxBC9ADeBzAAQFMAowgh8tviyEIbF3ctZTapfRN1JeNLS0EVtTu8uFJeqLbekyu/F+XfryYfPjRyPfIcl9yQSfJI38a2wNHWY5cxfN4GiS34O4HcuWCL4PrP3dIcsaH+AMzp0atEuuM1ig1Gh/QonCopF1zHSseMaMlMrmaJYYgOlp5RktMdpFcTaefvxKUyWQLZu4pLodMRvHyruHDtS8v2c17nNAh36Lhiz7WKaoz8aCNOl94AIURWyZ4z8HVbqY9oIfDtp6LkjzY8LPXR5F3MQzxZNQHTqu5TZSx3isC7k/oQbNTCtcgTZMeHYsPjvbD+sZ4coejrrEznt1cdwr7TXK2ieWPbYOmu0/h8wzHO8i//NWcChfgZEBbggxOXbmDWwCZo/KRjoCk7PgSXrlfhzZU1YuRfTGqHimojr1bm2yNzOJNGclmx96z0Sk4QomK5e4GdlIKVahMj2UUXkCc7YE93VoncO6sPw2RiMKwNV49tc9FlVFabZDdJ+WrTCTQVmPizliQOzknk6DrxsXzPGbRLi0JFtQnLncxK0wJeDTYxDLOPYZgDEqvlAzjMMEwhwzCVABYDGKyaEdWVqmoTbDOJi4aJoaUbl5rZXoC2Zja1lNnkymiuBPD4cC3YpJ3v11k0cT3yMB2dmB0TIzcl3Na9Y8eJEoz4UDrQNKFTKoLsnJUTl8pwUSAQ1jQhFGNYwakDZ8T1mqb1ygQhBEcvCpdwAcCtrZPha9ChWqK2v0VSGNKixTONAKB/M+HuKVa6yuiWUnz5Bga1lE4f31x0GQDQMjlcsI2vld/txNStOgFinLtagdEf/4vzVyvQqVEU2jSMkNxGKWevuqbLUIfwfuCbZlhIoiWfzdOUMkGoVrmRTG3DPX6t5n5T3r8WeYhgPwMSwwOwiqVRKeYOvHJrSzz5425s4ZkksV4+H+idiQ//OoJuWTGCGd45DcLxCKv7a+8msYgN9cddn2/lXT87PtTt3eCUYK/nJEZimL/o+2EipW7B/tLXmw2FwlIJnRrxB6LsRdMXbCgCAKyc3pWz/OFvdjpMEOanRgrub+9pcRH1n3acwuxBTfHSUMcJwhn9aib0Hvx6BwCgrNIoOp6W8XZmkxySALBFRYoty9Sh5Jj0OjJpXj4fmxjpFtSeYp1J+gFCCLUzeFxxyowa+pmqfVxcy/jSDopbQNdezSb3Xo88TFJ4AK8gohABPuIz0DP6NgYhBLuKSzFi3gZZooz2ItVGE4Mur/wpsDbw2vBWnJI7sWyYyCBfDLS0zD0uEWwqaCkdHAKAJgmhiA0Rd5gAeW13Q/x90DJZPDX82MUy+Bp0nFa4fLCPA9tR4WPKwq2oYjmIvZrEyRLjPnrhOkZ/vBEXr1diWi/nJ1aEkOrwUl/QROD79A7VhtLSZJOa1NXP5Wl2MI3wUXWBt81QTLU7fFONBXk1cS3yMLKykrNjMfO7/xAZ5INbcrku4C05iUiNCkSj2GCcLi3H1Ypq/HXwvOBYizdzdTMfH9gEK/eexVqebf55tAfu/tIxCOVNl/rEpTLZ62ZIaE1VG02SUgBSxIXyZx8VXSjDgOaOft7dX27j+EzP/LIXldUm3vLAr+y0qzYVXZJVnpgaFci7/Nb/rUe/ZvFY/1hPzvJXfz+AT+6oSSSc3DUdt7ZxQ/dLD+H2p3hCyEpCyG6ef265EBFCJhNCthBCtpw/L3xy29Cpl757Dfw/Jm+QWr4Ie5lUp7dXc8busCkRPxs7Or292sEmVxzEKpXTvV05yoeZROwwZUivKBNXAl/XEIjU8kWq2eIuPHk9Unwt8hJ9m8VzulwIkZ8WiYdZnTPsadMwAh0yorCruBTD5q2XNdvVJTMa6Xbd38REwdOig9A0keuIsLul2TOjX2MYLPXxJ1g6DHzI0UDIiguGr0GHKBlldDkydI2qTCaOvhUfW4+bM5ZGS2Qrrd5/DiZLcC8yyBcvDhEvp3uH1f3NR6/DuA7inemsHDp3DWPn/4sWSWGSKeBKuC2vgU3wnSIL9wa+b1xWbSgtZgA9XzXG2yYIomXbrKgZaDNBhxertf+Z7VF78rEWU6cm4UbkNZAU4F61/xxu79AQX9zZjtPldVLnNHRsFI2ii2Xm9zce48QPg3zFnyFiQvwQ4KvH1C8cA0pJ4QEI8jWgkKfRhn0nX08ilIXOR8OoQIjF8qqNDKb34fczf99zBiF+BuSn8WcTGSwDnxPIkD5ZcgOPCEzEsYW7AeCpn8y6XJ/e4SgMbo9V00uMootlDvuIDjYHxVo/9wdOltxwaJIz8bMaKYnHBzZBWIC4wLmWcXuwiWGY3gzDNOf595PMIU4CYOe4JVuWCe3vI4Zh8hiGyYuJiRFarQainVpxLWXwqEnvytdwDs6XXKhZz/+DsRO+MXZzevvDTBLerb5FNXvKIJ0hIUQFfHFL5XOq2aJ26aQW8eT1SPG1yIs82r8xsuP5RR599ARPFjTBV3e15zhV9tzXoxE2F13GkA/WiQp7sxlrl9W0pegSXv1deBL126kdOK8ZhuGIKdrbPbR1jb8rNvs2JDcJfgbp60zHDHNASqoLSICPHo1ipLvFVBsZyW5zldUmGE0MwgJ9MKFTqui6B8/VlBSObMsvUGnl3dWHsfVYTaBOan02+89cxZj5/2J8R3kBKiniQv0wV0Jrqq5RnwLfWsz/mW90PZNmP5OC1cYc142xQw3b3E1ty+o6YVL/HvxA1X3YblK7/bjnA1j16Vokh5gQP/xg1ziDHeAI8tXjswlt8ezg5pjL0kAMC/DB4wOb4H9rjqBZYigOnLnK8YVC/AzITRF/FnpzRA7uX7Sdt5x/9qCmuOm9fxyW+xp0WPofvx/EZmiue+N/crqjJYQFYKTIxFmViUFngYm/LzYeR2J4AMIDfNA4ztFftR4xseTAE5fKeDO/h/1vPR4bUJM9vnjzCaw9eJ6j52RPK0tWeuGF6+gtQ3/TZGKQzpJguHCtJig2fN4GLNvN/x2+eVsr3uW1idoQ3dgMIJMQkkYI8QUwEsDPqo1OtHMItHTzvsJIa5J4imNMPGZUTVZlrIeq7nUpwAMQvF49QhVb5lTdju+NXVQZSw3OMeEe3Jt2fusKce/1yEsQQvDbtC4Oqdgj8pKxdmYP3NklHZuLLgnWoDdNCAUhwIgPN0hqHlkJC/BBz+yaTJaSskrc/eU2wfUDffWICuamRx+9IFwa99iAJpwA0iGR2Se5s4K5lmwlezvsyU4IgUGvk+wiV200IS06SFL48txVs7j5xE5pouv9ub/GedfpCO7pLp6xNmXhNpRatB8aRgUJahrwse/0FXz4V6GkWHorGdlP6x7tCVJ7S2udoj4Fvo8wrrWs1ipVMGBi1Uxvm+EVapNO46LqHiiofEH1cfczKZgf96S6g3qhjK4+XYvkEuxnwOqHayam2RnUW2f3QffGsViy+QRnAm777D5YvvsMjl64joKWCTaRcMAcaFp0V3v8w9M5946Oqba/1xw4hy3HHLNKQ/0NYBiG0ynPyheT2sn6TCESmkdCE45ySQyXfrYK8TdgYHNhf6vaaEKASPZXsL8BZ66UYwTP5Jgc2YYP/yp0yDACgJ3FpQ4Bo+lLduLi9UpBP2pncalNLmHlPmHxdWsm1/x/jmJ0O+FA28KNXFmfm1slomhuAYbk1t7yOStejbQQQoYQQooBdACwlBDyu2V5IiHkNwBgGKYawH0AfgewD8AShmH2qGeFdtJgSxjpmXBPcR7hGFTxvLfNsPGNsbu3TVCdn/xuUl3k21kqhn2JFSbBRiP1Am1cj7yHTkew/7n+eGdULt4Y0Qqbn+iNV4a1QkKYORCycIOwvl1qdKCtza9cxrRLgY+lxI1hGMz89j9b218+ZvLMRj3xw26eNc3Yt54VS3W2OgxSzkqr5HAAkOzelmARwcxPEw/eVFn2d2tr8RlHq4PZIDIQBS2FHbWXl3M7zU2QCE5duFaBx77/D4zlAee2tuKlevbsP3MVF66Jp9BHB/niu7s7olkivw7D/uf620odKYqoFYHvp6rG48Gqe71tBkVltDQ5KkURE48rcI9/XXuOglupFdcipaTHBGPl9K54sqCJzUf45b7OqDYxePqn3Zj53X+2dSd3TQchwPt/HkZyRABeWV6ToR0e6IOf7++MP/Y6dhN7+qamNh2gntmxmP/PUV5bumbFcETE2cz6/j/e5exGJgsn5WNncano590v0mxFauIMAC5K+AKAOdhkL4XAxuqD8QWEAHPX3dOl5RicIz2BwafPtKHwInz0OozhCfr0fuMvDGL5VxeuVeDhJTtF9Sn/PuQYPLSH7VbydRe0clteA4SyAoLdsrQbjFWKt7vR/cAwTDLDMH4Mw8QxDNPPsvwUwzADWev9xjBMFsMwGQzDqDs9EaQdjYhSBCOn/ENvm2FjN8N/stdm+jVTKGTtRrY/1dfbJtjwaz4IHnWbNJjFoInrkZfxM+hxc6tEDG2djBhWi9cL1yoEy9UA4Lddyluy3saamfp8wzHJtrz2XUDKq4yCnUfGtEtBoG/NTftKuXDnlqGtk+BvET6vktCZamgReZQKNkUFmY9d8yRxoctqy/4GSGRWFV+uKQGc3EX8umzNggLM5QDpEp3zlu0+g0UWZ7dv0zjVT81V+88hNsQPP9/XGa8Ma2nrYhfgo8d/c/rajj2lhroU+I5uVYCrGtKzrG9klS+AKTxV9XG1qMMlhFsDYxr0ZdSkLl2LnKFRbAju7JKOLEvZ1qaiS+jx2hossJt8e7hvFtYeuoC9p69wso9iQvywdFoXNIgIwDurD3O2Gd+hIQpaJNhK7dbxZD1Z2X2yFNd5upFN6ZqOIzwaTgBQxGqK0jEjGjtOlIh/WBE6ZEhnPZ8uLZdcJ8TPR7TcznpVubU1fzZPpdGEC9cqEOrvI9nxd9lufr/0h+3FeLA3vy6Uzu58/uvgeXyx8RiSI8Szz8MDuZn6zrB48wlcKa8GAMSH+tdqQXB76HSijz8wRzza60lK4FoaoxZ5bnAzb5tg48Nx9Tt7h0Jxhj/3n5NeSQEdM6LQMMocBNl+/DKe/lncL82ICUKDSO4D6+eW9rR8zLTr3Cam1zQ4pyarSCzY1DI5zFbqJVVGZw3UNU8U7zRXbTS7VtnxIaLlaCdZzqtUWdqzv+zlvO4r4ZAB5gyxA2euwt9H79AGWA1+23Uaeh3BiLwG+O7ujih8cSD2Pdcfof61V/DSnWgi8J3ZT5Vhpgk49UrpU/EKLoTXfu0KT1MJH0Cn/nl2ipFfcuttWjcUbk/uOio/RmmvG533r0UaoKmlQ9pzv+5FUngAprAyb7pkRsPPoOfoNwHmCZWl0zojKTwAX9iVSKVFB+Gpm5rhFZZGJZ/WpTVLuugivw/zr0iDFOtP6d1RuaKSA3LokC7dQAWQjr0GS5TyWW3OihPORGQY86TabfnSvsoqVimklYe+3omoIF9O5peVn3eegq9dpvXLy/dLdgMuKatC98YxNqkFe9ji3vZdnaf1dNR9+2N6V9H91TZosKmO8vnEfG+bYGNch1Rvm0DRHHV7NrCuISdVWAnWrKaL1yoweaFj1xV77EW0L1+vxIu/7RdYGw5dOw6IpId3Ys3YVRmFHX12GZhUZlN8qNlBzE4QnzxgLPN4hBAMFwny/GGX9TW2vXC526//nUbh+ZqSwa5Z8pzEe77cirLKagwVmFF0BfsZRp2M1tIULzNmCRCuggC8SrqYh5hknGnQX5WxALg8C12bUD0Lacpa7GTUFsZ2H3zlNGpRTX2ZesGtbZLx6/2d8ecj3fHDPR05WTyP9G2Mb7cWY5+dpuXW2b0RG+KPimoj5thNAi17oAsIgG+3FgvuMzHMXzJbSChbaTyru+xNrRLxyTr+8jwAot3hrMjJbAIgqT9p1Y0aLpi1U+MTtUgSnqw7U1qOrpnCZWatLUGfxZuO877/7bZiTskcG/tOylVGxiGQyHfMnvppDxbd2d7xDQClN6rwsqUJyo0qo01cHADeWX0YN7VKRESgD4rmFqBobgFC6thEHA02qcjB5we4tH14oA9+vb+zKrZ0rUO1nhQKxbucuSKdHi0XQoC+TeNRbTTh/q+2i+o0Welm51S8ufKg4LrDeJyY9/88zLMm0LlRNEcvqFoks6kpK0tJqgVtnGU20s+gt82ISiEmmmmvtSClxfTaiprZ0jyZs/pHzl/HY9/tQl7DCEmHUSk7TpTAJFM4nqIlVPjOVAo2PT4wG01dFLBlI0fzw1vc1Ept21Q+9xJqWYaZGxsBVTPimRrKoddJrdI8KQxp0UEghODnnadsyxesL3LQU1r2QBcE+hpQXmVEizkrOO89O7gZ/H30WC2RMS6VBSSGfZnfon/5gy4A0Emg+5uV7PgQh2wce6zd+tKigzgSDPZYs5mFMq7ZiX18uk0+enOU53RpOfQ64vCsO6WbeRvrvOHHfx/lFT6f+e1/tpJ+OZws4Qqzmxjw+naLNx/H3zN78I7x6He7bPba+3S/7DxVpyUFaLBJRXwNrh3O/NRINBeJ5HqSlslh+PfxXt42w4aSiwKlFlDHdQ7qGmLOAx/BfsJO0pCcJAT46vH6Hwex/gi/5pI9bVJrzv+DZ6/icxGx8o52M3AMwwhqGoxndYEBINpJj+1YSGXmxIXWHK+8VOFrF9uxktJ3ulZRbfu7YaS4Bs5vu85gq6Wjja9Bhx4i7XvZ/LzzFBZsKMJQCcFyZyi5IaybRanDqPSgP7lrhoOeRt2EoLmIgK5Svpnaofbk3tzuJk1pN5amhQfU3QdEijy+385tvJefFokmCaEoKavE2Pn/otKuPG6EJYv5zs+3CI6pI8DBs8JNTeQysm0D0cxugNtpj4++zeJRUe2oF8XGKiCeHh2EliLPsdbMppbJ/Ouwz1SrKDubu7ubMyqt+laPD+SWty2z6IfuZGV85abw+2BrDpxHsJ9BUtdSyJ99dnAzh/ee+WUvKqpNgj7UZoFj3TQhFB/fXndlXmiwSS2GfeLyEFryoxpEBCIuVLqNpScoaJmA7+7u6G0zbIh1JqBQ6iJP39RU9rqNYoMxkqctrZXBuUn4eecp/G/NEVnjdW8cAz+D2aFnGAbP/bpXdP3seO6D2rbjJYLr2pfSmEQeSpRUfsWzrp3WDnZ8HGJ1yCMSN4CfdtQ4tAa9Do1ixbsrPfvrXls2Uft0+foqz/yy1y3X/ojAupUWXi9Q4xldS46NlT7Pak0ap4ab31E1t6VtaiRqTbZMejegoTrZ/RxC3FNGN61XJp4Y1hHwUy84qN0fJoVNL54yXOuE0aj8BjhxqQzD523AFsukj5Wx7VPg76PH7pPCWsEJYf6c7OlWdoGZcMu91H5ijY+hrZPx0dpC0XXstaIestPZ65YV7RAws+eGRbw8NToIOSK6ktbgjJCPwdaWCg90lCuwSggs3nwCgKO/d5xHn/Ofw+d59/XZ+iLEhvrBKHHOCfmz324txsJJjpI1fd/8C32b8l9zblQ5Bu3apkZg8ZT2mkk2cQc02KQWzW91eQii1vzTlLXqjKMRtOSqDs5JxPQ+6gieukqIn8EchAtX1q7crUzfB8TKD0xQagexIf7YPruP5HodM6Lw3d0dsdnOwbISEeiDIF89pn21Xfa+u7BK6FbtOyepH5URy52l+vJf4SwovV0EaffJKwJrAmU8nWCE4DiKDYQdCPvuM3wOrJVP/jkKhuUU8aWGs9l5ogQ/WgJUSoJNAPDGHwdFs9OUsunxXpLBNApFGhUexG96B+j0gE0vzVXkZg3KYux3QOvb1Y83uKGMbN7YNqqPaUblD3/bF6r453zc0TEVEaHBwKwTKo5Kg021gfnj8/DphLZYdGc7fDqhLQDAaAL8fXTQ63QoeOdvzmSSlVtbJ+PCtQoMevcf3nFzGoTjdGk5LpfVZAKPyq/x8bPiglFiec9eI4qPyCBffLdNWBeqdxPHDt29m3L9kFbJ4Rx7+LBKLaRGByElSjjz2qAXvxbZC5nbC4WXVdT4YXJL809cuiH4XuH56zh2sQx9mgp3KmcAjGvvqF+4ePMJ5KZEOIiHmxhgxrc7eSfYpnRNt2V3AeYsuCVTOtT5Zik02KQhVPPF1ainV8uWp8TTM+Wg2kNK44HS60hgs6TPcy6P5Sq9m8aZywun7QQyvFvy2KZhBDbM6gmEJgJhdaddJ6WGiCBf7HtWWKB3TLsUfDYhH+VVRk4KM5vclAhZguBsulpSqSurTXhWIqupYVSgLQsKMAuJf7/tpMgWXNYcENZQUBJsYl+zksKFHa/9duntYtoJR85f54iBSmU2AcALS/ehrLIazRJDYVCQmnXpeiWnbI+PZjJLfXbN6YtYjWTJUpSiwoOvSf554xEs56YaAZ2huUn4dEI+MPMokNja9QEtHoZagbCaYdV39furLLptu56oHWlrcpPbsuton4P6CyEEPRrHomOjaFy33Cv3nb6C8ioTpn213dbC3kpSeAASwvzROD4EkxYIl8/ZayPNG9sac5fXiFNbS+sax4VIBoAAca0m83iOJXZ/HeRmAhn0Omws5EoeNGHJCmTHh+DcFbP2ZmJYgGztoYYiQSkrI+wap3y1uebzbDxqtml0O9cn3MXO5SWbT+CJgia8Ps/+M1dwd/cMh+VXy6t5v58P1xbajt3sQU3x+cT8ejERR4NNGkKd35s6P1rVfvo61+vZbbbc8RtgcFK4Vu8LjPrKdVusX1Knaa61hh65yHVbrH/odF4vVciICUJCmOW7keMs1oOLa10kwFePwy8M4DhECWH++PSOtnhhSAv4GnQOndPYrN5/DpeuV8reX3igjy2o8vHfhbwp0myy4rjZPtZUaz74Ur3FBDvLKsWDL2zKWanSfGnTbNhaCCESgqBfshxHvra99ly8Xol5a47AoNfx6h+4Qu8mcZz2z3wceL5/neuqUr9Q4Trtr2aJkXgphzzUCzbZDk9gJBCggq6k5b6oWpa7lbxJ6o6nMiPbNsAv91nL59yT2eOOMl7VvyeAltHVQtqlRSFEIhP4wrUK9MyOxbSvtjtMxnXMiEKr5DBkxARhg11Qp3XDCFsmE5sqk7xr4aJNwpndAH/Z2SvLDzgss88oZzcR6dM0DucsjV7CAnw4/o8YLQUkBtgZ3FbhcSsf/lVoE9n+bqt5IrFxnHiWd+8m/BnjbN2oaxXVnIATu1Pd1Ypq7Dt9BR+MaY1QOx/tqZ/2AADeHpkjagObTUcvISHMH2PapdRpUXA2NNikIWyBDFeyVNR+iJ9RCCS3dXJjlQJf1mFSOwEZ/Cr/HrOF88pJp0DvC2QXAABm9GusljHOc5850+TwC651U6yBOkt1GYNehz3P9MMXk9ph4aR8/D2zB3qwyr/+kShzU0KnjGgQQnDiUhle/d3RAbInk5XtU2U0Yf7fwloF9oGdkrJKm8PEx3VW+jYj8UBQdLEmFfxauXiQaktRTcmhVOnat1uLUVJmDtalRkkHmwBzW90Tl8pkty6Wy/ojFzBrYBN8OK6Ng6PdKjkMhS8O5GSZUWohOhddxGk7AP8w9Uoy1XgQtzgUYvpssofi3ITVi14pyUKURfupwEPiWaHeRKcjkk0XXOX7ezqhv0AHLKdxi8nUf6ptxIT4YcX0rrbXeh3BQ72zcLOlq2R2fAgqqk34fttJrNzHndBqlhiKOTc3w87iUkQGcTWK3h/dGkPeX8+7z0KBpicAN1BSXuVagN4akFm5jzuJyA4oGXQ6Wyb09cpq0axo9qRdlkB2Nrv8kK/zr9X/+m3XaVwtr0J6DL8vZNVa2nT0ElJ5sqjYGknrDl9EXmpNYOvX/05z1r1v0XY0jArCu6O5Gaybjl4CwzDo0zQO/j7y7pc7nuqDv2b0qDeBJoAGm2pQIdPEVWwPMOO+B5oOdnIUde5+Nj8sKAoIEtYRETdFnZ+XOglfNaNY66tdxmlntcaWe3s0cnr3HEfXWVv8w4Bosw1StdTqQjObajM6HUHnzGh0yYxx+N38V1yi2n7y0yLBMAye/nmPrPUzWfX9v+85g4siWVT2waa1EkEytpN0urRcdN3DLGepVKIL25+sbCo5zseSLeZsLbnBJsAs+t2mYaT0igrYXHQZFdVG9GsWjzUzuuPB3pno0TgGrw5riZ/u6+z2h0dKLSAyDQCw7rGeopoYsml7J5A71rUxLNlR9nptLqNiIEyzEB1wz0Z378Qto6ZFB2FkvnDjCmfw9ajPRNEyCWEB2Da7D94f3RrrHu2JB3pn4uedpwAAQZZgu32Wc3SwHz6bkI+1lrK1zayJJwC4Wl6FkyXCekNCbLEbRwyp62BGTDCvOPj24zX7OH+txh+6Wl6NXcXC4uds/aQggUmI9Swty/AAR5Fwq9bljSojfv3vtGCWdwNL194r5dV4dnBzh/cX/XscM/vXTPjbf0529tbJkhs4cakM3bJiHDSa7v9qOwJ9DejfLF4yw+2pQU0RHujrcvf62kb9+rRiZBcATW/xqgkcX0UFx8U+/VAJasz6sR2nvc+6UHLGRgW7ejR2MngGleac1ArCce4Rrge+XEGVwBel1lNaVoVTEoEYJbRNjcTve86KlrexaRRTk079yT9HRdcN8ePOmK2R2Ad7tk6qlfBB1vtSwabVB5QFm/7vn6OoNpoQZhFbl8PKfWdxygmnVYq9p8wCpVHBfniwdxY+nZCP4XnqPtBRvEjn6aoMExbgg+hgx4cGxfgFA4Pfd20Mk/k8HtA8AYNzEl0aiqutpMJ9z3Lv7CHSKMBp1AhkRaYDsU1cH8cOzvNumztUH9+K2p6Jj56W0VFqiAzyRUHLBMSHcTUKtwo0TFn2QBfEhPjht12nHd5LjQrkaDWxETuV59+eZxPrloOU9lqArx67TzkGj66zNCzPXqnJCL9yo0pUSoFdtickqbD+SE0pIZ+0gFUXPCLQB4s3n0BiWACv5tKrvx9AXKgfAOB0aY3/U9CiJvOrXVpNxvcOu/JG9jYA0OWVP1FZbcLUblz5gF//O435fxeiR3YsrlZUo20qf0l1s8RQjOvgKDReH6DBJlWo+ZUvmOjYBlEOgb563NPd+SwXPpZM6eD0tlxlfCdvfqygSqCv82n03IYD3g2qGE0qOJfumL101kFRyRaO0y1HV8MNgqUU78PWH5KLUFe1QF89ksIDMPun3bLHSo02z2RtP34Z246XiK4bzHJiqo0mh7Rpe67cqAk22Qt723OAJbpZckNco6rw/HUUXzY7YHLSsM9eqbA5c5kSWgVsXvxtnyxRcSVcuCZff4tSC2kzHrh/mypDufIM/c1U530ZR8z3vABfPd4emaviuCpguS82ig1G0dwCl4ZqHBfC0kGCyiJV6sIxrdVtZsF1jbPsgS7crN60rsIrK4IGm+oDsSF+iAnxw5nSco6vYi2lK7pYxqvVBMBWngfAIZMmO6HGJ5CTPdOKpVvER6CPHpuOijd6YmezXy2vFs0oP8aSGBAKim0svGh71hLLkO7TNA47T5TgwNmrDnqdViZ3NYt3P/njbtza2ty8aCkruHfr/9bji0nteLcd084xMDR9yQ4QQvDeaO694/ml+7C5yHycrKWLY9unID7UHzEhflj/WE8sndYFPvU0G7J+fmpBnLzI+9Y48N2yYpya7dg2uw9acE56791wpvVshCcHqTB7pVJAgdO228tBFe6Yzn4+dWzhZJ85+/lUmkUzsuNLjIyAg9bLBShOEcpTXy/GjH6NERHIn/HQpmEEXvhtL86L6CixCQvwsYlRf7KuSHJ99ozZ1mOXUWkUD5KyM5QOnBFvOcwORgk5jGzWHDCn0cut4f9knflhTE43FyunS8s55X1qUC1xzCgUK87eaqKD/dA2VcUS0NQuqg3Fab2thr8TKS64r4QBLeLd7lNO6pymyjiqZNLzMXUd56VeRb+D3Y0LADD+F9dLPCl1iu/u7sh5HcXSZJreJwsAMMdOImBs+5oARy+BDEd2Zzg/ls+QFh3EybrmTo7z88VG8W51gb56LNwgLjLOzmw6f1U8q4qtZymUbX2lvBo7Zcgx9MyOha9eh683n0BKJL8v9MVGs+1VRgZCcZ5zAjZHB/uhRRI3GPfrf6fx7dZidLbrHBwR6GM7lnssmWADmidgw6yeWP9YTySGO9ncqo5Ag01snLnhpXcHJq1weRhVbAGAlPYu7/qeHo3sOgg5eYNWoeXxmke6YxS7zt6LQZUgXz0ms7svOetcqhSEiwnxc30Qdzh5DfhnCbjQYFNdxN9Hjw/HtZG17h0dU3F3twxsP8GfYn7xWiWWbCmWvW9r3f6xi9fxi0UrQYxAVgna73uE076tlLIylKQym45dLLNpPEmV0QHAKov4pn3bYyE2F13GruJSrzswHRup2+GOUndhnAx2qDovMafUplGoBpyS0ZAE4RXl8MQZIFy9ElT3dErj+nSzBzXFi0NauDxsA/sHRTW+dJ0BiOfqtLh9jsubvj9Fc7RpGIGDzw/A/uf64+hLA7F1dh+b+H/XrBisO3wBy/ecsa0f4KPHpqPmQFLvJrG8nWzzUyNtwZ3hbZJx4VpNoKd9ehT+YekdSQWbhrVJtpW1CWkN+fnoFelGbRYoGbTCDoaJjfuXZQJOjCojg37N4/H9tmLEhvI/Dx29UBPcEvLzpi/ZidHtUhyWv7nyIG+10iPf7OSImAPA5bIqWyMME2MuDU6JDAQhpN5mM7GhR4CNM0GAjvcDcU1d3rVOjbtgvxeBUV+5PIyDKc7adtPbLtuSFBFQ06XPbIxzAwWEu2zLjqf7croXIMDZ2VbXnYnnBjfDQ72zahZ0esBJU1wPCAJA1yzWQ2f3WcD4X8U3oGV0dZZ+zeKxYVZP0XWGtk7CU4OaovDCdcFuKXtPi2cP2WOd2fpwrXAHOjbWLCKGYfA7y+ETwho0Kq8ySgabgBqRcDnBpj8PnMe1impF3Unm/1OIBDttCFcZ194xbVyIldO78XaKoVDqA4dfGIBO7GDrgJeBAa86P6CPuoFjh+CeQYXx5ZTIK2Te2DaYYil1qUGNqJDjGK7IOchDlWiTCmNQtIKvQQd/H73tOabaEgCau2w/xsz/17Zei6QwxIb6YWOhuRTrxSEtONpFVjYV1ZS0xYVy7/8tk8PwqYysbvb6VioEspStJf5SxIX6wUdPsIHHZjZsEfSTl0WCTQelg03fbyvGqPwG5kyoE8Ki5ADQPClU1BdbKiCjEBnki06NHDv5Dp+3gdP9GODqes4b28YxiF6PoU98bJx5AObZxplbhUNZqjO2JLY2dxdzEYcZMWeCTeN/AXLHuGyLQxCuUS/lgzQbCtyx1GVbHI7CgJeB7o8rH6jVKJdtGdOuIffBNL07MEt+FogNwn24dabl8vbZfTA4J6lmgU7vMKPouF+a2VSXSQgLwNGXBmJo6ySH96Z0Tcerw1pBpyOSQttKaBgViHNXyrHoX/G0cCt+Fj2Dfaevypq5szoqcgJNALD/tHk9IRFMe/46cF5Rp/mfdpxClVHdB5O06CA8N7iZ6Dq9smNx5MWBqus/UTSKShMDzk6oaTXRg9h/Hr8QoNVI7xjDg8k+qyEoChi9xLVBeSbYnM1Ys9K/ebxjRyydCkEhnt9b65RwvDqspetjC+/UjWNT6gI9GscAgK1THQA82j8bu06W4thFc2AnPToIj32/S3Ks9/48zHkdGaSsCcMHfx6x/c3XcQ4AVu6T15ylcXwoIgJ9bf6OkEg2AFy3BGWqRTKvdhaX4LKE7/TngfPokB6FzNhg7DopHmwK9jNgaK6jP2pFKBB1uvSGYLkwO7tpcE4ivryzHZ6/pTm2z+6Dvs3EhdfrGzTYxMYpZ8hxG6dGsd93dKYzgzgscqa7r8M2fZ9XrnOgmoNqt6DtncCD0hdhDh3uBaLsZ86U4/Ad+YcC7e9WNsi4H81BKhbD2yQ7YYviTRzxDQaGfcJZtHRaF94ovhjhgc5kN1CnrK5DCMEbI3LwzdQOiA3xQ/v0SHw0rg1mDWxie7hQs0NaUngA/k+iAx0bP4M50Conqwkwl/UBkHRqrFjr9s/J1JxasfeM4gfyn3ecVLS+FMcuXse4Dql4ReCB7Ms72+H/7mirftt4inbRyc+2sxHbDJi2nbMoVaA9tRRu0/NxkVp5CmS50BW4/T3AyC8dFquSlW+PXoXOhTy/G0KIKt0yBQPtahwKjf7eKerw3ujWyE+NRNvUCPxvTGsAjgHbwgvXZXfgZbN4E3eiTeo+LadrnZhmZl7DmoBSdnwIJ9hVIRC8ArilbUIwDGwlgWKf42TJDdzeMdVheaydzMjGwkt4pF9j3jHuYG3fLSuG895n64vQLJGbxJHOcy/LaxiBTo2iMbZ9Q0QoDPrVB2iwiU3eJOXb8AZ4lN9xHLboPgsY862yQXhuUs7cthyCKhGpwOivlY7isKSr3UnslC2EAIFKdUIcbfm/8XmKH5hUcS79Qx2c97m3tsS8sa0VDeNwXMxLldkyYRmQ2ZuzqHF8CG7vkOp+W2hmU72hbWokNj3RG4snd3CY7VGiBQAA6THCD6x6HZFdQgeYM5sYhsGv/0nrOwHAxeuVMJkY7JIhXAkA/1mCUnIFzn/bdVqWoCebncXyAl9yOWbRbxiR1wCLJ7e3dappnx6JA8/355YNUeoHzjz8xjZxELu+q0s6vrxTjp4fF947xbBPldukMrz3PQ3d1xpGORfcE6T9PUBoosNitwTdDL5AwRuujeGmUv2hrZPw6/2d+d9seZsKe6DBprpMkJ8BS6Z2wDdTO9qCGK8sPwAA6NcsTnJ7IdFwwJzpw0ZINFuK5Ah5JbdsfyA1KogTbOIrkQuy6GQeOS/dqIQQ4M8D5oCbWLn+ki3FGJqb5NCYa2Rbx6ByVLAvujd2fA5ly6PYl+99+FchooP9OOLuxSU3HPQ1xyqQIKiP0GATm9ROwBPSQrFcHO+07NaTcnFo76j3Ud5KlaeefnaBcj0pVWateW7088a2lizRkDe2Uvscb969msTh49vlCRnX7FYN59Jxfb2O2LIsXEIlR1eViTWpNHiq2USB8qyFh/vwz0wBwDdblZWR+hp02Hv6Co6cl55ls3K5rBK7TsrTktp+vATVRpNkdxYrVUaG02XGG1Sw9LPap0fhp/s64+hLA7F4cgd1rlGU2keQ8kkiPvQ64lSwsqAlj/B286HqlFoBmDUgW5VxADiUpbvK4RcGOLXd4snteUuYXYP/Wh0VpEKjEj7aOjH5a8U/HBi9WDVT2AT5GoS19dK6mkXoXcENulgUbdIgMgDTemXaOpvxCVjbdz2c0k1elUZMiJ9gBlF2fM0zahpPlo5YQItNBKuqISrYF9crazRgL/KUwPVuag6mHTx7FYyE7xfiZ8Dq/edQbTRxmrnY882WE/Az6DCufSpnebC/4/1hysKteHNEju21Nfj1yDc7serhbrbl9mLhs3/abdNf6pAehSVTOiAvNQJRQb54+dYWKJpbIDDpTrFCn/jsUeEHs2BCPu7vKb/jyfgOQhFRhbbwiD1P7JyGhZMc1fQVozQ4wHMcA30NSItWQ+dD6XFx481bqcMr8PtyVffAMrjC9fn3qcpMpV6qtI5emClAuAKB6Xt7ZCAqWDg9edPRS4Lv8UEIVzdBDscvlWGfAuHy/Weu4sI1eZpNAPDLTn6RSk/BH0+n52q9xjdQ+QO0SvfcLya1w1ODBCbMlO7jlnm8i6d0y1CnsyvgfACsxxO8iw1OdjFqnx6l/nkr0F24V5NYWzmQZhi5CMgQb1LhLOr4aiKo0MWZUjsghGB6nyx8cWc7vDKsJbpkRuPeHhm4zVLqmRQewPE3FkzMx+iPN8oaOzbEjxMMYuNrqLmu8AWbwgK5flZOg3DecaKCa66bQb4GnLgkLiZu1WhasecsrtyoFl03LNAHJWVV2HLssmiw6XRpOVbuO4vxHbnP0duOlTisu+bAeQSxuu6xg2Mr99YE+ux1Pxf9exw7TpjH8zHokNMgHAsntcPW2X1wW1vHLnYUR2iwyQGFN+gIx0BRRJCvohm8ZwYLiCkrdRZUmFX74yGBbCqVZhGV3Ki7ZAocQ6WBL4GbtyrOmE6hXpFANF+VNsWSAR57W/iddVUy26SOC32ApQC4RUSwkU1+aiQe6p2FszI0BuRiNAE/71AWbFqxV1nm658KdRdW7lOaWSvO4BzHshcx2rA0GCgUp1Ep2BQZ5Ot0wIWDzgfIcb0xh5UZAtofiu/BAJCQA3SbKfi2ZrShBO7ZhBAMaMGTfSaD36Yp1AJVCWcaoVhRWOnsxA5osKk+MiKvARZOaocZ/bLx8rCWGN4m2UFm4MftJ20BG6mMzD2nrmBMO/5Ehv8s5fej8lMctKEGtUyAr11JmlAWEnvy78yVcps4eGeB59+zpWb/7dC5a7hwvUZegO/SYtDp4GvQYcWeswiw6yLZPp3bqOCTf4ocyoZ3nSzl1Z+dtGAzooMdJxdeW3HAIaOJj5v4Mm0pktBgkz1KgiqPHjPrGfGgSimSkqBKk5uA5Dzet5RoSGXGCZQAKg02hfGLMCoJqiycJKDvoNQWAYFTJcfl5/s6KRpbEKFgkwLfp0VSGP8bSo+LwAOBKnEgnQ7oPF34fVpGRwGQHhOMPx/pLrpOdLAv3hudC4Neh7JK9RzxzUWXcLpUWfBq2S5lmUe/yNSDchcNIgLxZEETWesG+epxZ+d06RUpFClUmkwQH0bBPiTs0Su0994eApnrhAAz5OvG2bYRQXUB7tu+cG47X/W7TzZNDJVeySnEHfDdz/RDhoj+nxi35KhdnsiC6GkZHQUAkJ/m2Pnxh+01DUGsJWlW7EWrUyIDRbu9AeDNGu3fPJ6T+QSY9SftAzwABDWagvz4n4sOs7Sajl2sKfFL5dGXK7p4Hc0SQ7Fi7xn429lzcyvuObip6BJ2nyzllAeeLLmB2BB/h3H/PnSBV/uzQUSgYCfj6X2ykJ8WibdH5mCYEw2dKDTY5IiS3tMB4cLDqPLAriCQcdsXgIE/FVwVZ0XJGDOOAGH8N2TVAhlyyR5knjnks0XBLlsmh/O/QQjQ+SH5AwkcFyXf0S9C4pSEAA8flG+LQCacQcHx/fFegSAcAPR+Wr4tlHpLWnQQiuYW4JupHRzeiwj0wVd3tUdsqNlpEGrPK8SIPGHH4CsBx0KMooviaeL2HDwrLYTpTq5VVGNipzT0l2jD+/nEfOx5tj/CnOosSaHY0WKEKsN4qjGXqvGcIGXdXD0eXGhyk3Ih6ztXAUFeaA4Q38K57SQms/x99Aj0VZ6tXzS3gDcIoBpPXwJiVdQQo9Rahuc1wLyxbfD2yBze9+2zjQrt9Jlm9GuMeX8dEd0HXyfeYD8DQv25fgDDAINaOmZJn71Sk53EFv0WavxSUlZl+3v57pp98wmSMwwQ6u+D4ss3HKQLBrVyzC765J+jDp3kwgJ8EOJnQGO7JAo+yYWPbudP1gCAab0ysWRKBwzOSaKyAk5Cg01uok7+ILs/Lm89EadEtaMyQ/wiamPkl+bOJjwIijwqpfcceevNPAqE8D/0NVNrhi9EupsFACB3LBDHX77ZuVE0Hu0vz+ERquWWpC6eHxSXaJsaiaK5BVg4KR9NEkIxKj8FP9/XmZNtqbRb2/09MwXfu1ohrhlQV9DpCN4amcOb2v7huDY4+tJApzqFUii8zL4AZA9UZSjR20T+XUpGctUUr3GfAv1PQGbXX6VRPIGsebdz159A3kRl2zTqDSRKa0i51QV5UnnbegrFnv7N4zE4Jwl/PtId/ZrFYVqvTFtHzykLt4puW1LG1Yq070w3qGUC3l51yGE7BtyMJeu2fCX2m1lBG7b+5W6RJirDLZlBS7bUNHQR6n4X7GeAj57gSjnXV7MPhln3X3qjirPMz0eHCqMJjw7gL3tmd5h7b/UhDGhe83w2sm0DrHioK46+pM69rL5Dg018DHzN5SFUu5E97noZRmiAOnpL6P6oy0O0SA7jrZdVjAqzbG1TI/DSUCdnzpwhUHhGLCrYD0VzCzxny+D3AT3/70KnI7i7u7yOF05Dy+goAnTJjMGyB7rgpaEtbB1ArMSFOqZFCzGmXQoaRAYq1ucQE6P0Nuw0cTlYWwb7++jx6YS2eHZwMwzNTcLCSfkomluAfs3i6+bECMWLiP+e1s7oIXukeLHzvf9cYNwP8gbq94Lo24+p2ZFOKc2Hib79YO8sLLpTQFKAh88nymkIo37KmFK/TkjXhYPeBzDIv+YDAMZ+B/hIb6O0E6oiBKoMKBRnSIsOwofj8jC9TxbapUWiZXKYZBfd11Zwqxwe6MWdeNt7+gpvt7rySiOKL3Mzk25ulYg9pxwDSEobrAD85YF85W4AsONECbo3ltcZr9rEYPHmE5xl1yuqUVltQvcs/jHYHfN+3HEKy3afQfOkUGx+ojdeGNICWXEh1D9SCfrEx4eiGTN+chqE46ZW0uKsw6XqP32dqytn0ywxDJ9NaCu5np/B/T+HEH8fbHmyt9v3IwdCCEbl004C3oFewCnKaRQrTzckxM+Ah/uaZ7NCeFrgijGuvVB3UO/z9E3NFK2fxJox9NHrcHuHVLxxWw66ZNJMJopCpqwFQmXo1Ug45ylRgaLvWzn0wgBEBAl3nwQh8nQKx3wn6dMNzkkSbo5ih3D3YCe4fxvQ8X7J1VR/4HHDZM+WJ3vbgttSPDYgG5/cIe2TmnGPr/BkQVNb63M5KFmXQnEXBr0OP97TCdtn90H3xsL38bJKbjaQfbZSoUCw6mpFNZ79dS9n2c05iXjzD0eJjuMS3ecAIC6UG3jl08kUmuA7WXIDTRL4qz5yU8Il9/3FRrNUgpR2VViAD5ZO64xnbm6GLya1Q0yInzqNkig2aLDJWQSEwa346HV4d1Su6DqPD8zGq8NbqWiUMFLR4YKWCVgzo7tHbJGDRzOOJGgt46JGUQidLaA4QeP4EPRuIl0q+tRNTW3OVQhPyrUQA5rHo5mQAL8GyE+LVCRQ2UfGsaJQZJHQCkhpL72e0qYZAvio0YUOkH2vkRPQebKgiXD3YDZyJQf8QmTZp/rtsutM8/cph/b3yh5W7vNZoK/eQYTY07RPj8LamfKz7PY829+N1gCY/Jd7x6fUGXQ6goggX7x9Wy5eH94K03plItNuIq7KyA2wfLetGHI4yxMMyowNFtRhEiM1KhBpdsLln6w76rCeNdjUKDbYcUJRIAOxokq+1p2PniDE3yB4ffrkjjw0SwzD+I6pCA8UmeCgOA0NNjlDg/bAAztdHka1jnUTf3d5mNwG4UgI46+bVUQ310vtnhrUVDMZRw/0ysSiu2Q42JHu7+LUPCkUv9wnIA7O5uZ33W4L4JiWy8u9m4BknhlMWkZHcZKPxrXBV3e1h6/Aw+gtOYmcgAy7Pa8Ut7Vt4NDVxV2IiZfzkRDmD72OYGb/xg6zlHz8Nq2LeGYIhaIUTyl2y0XWfUSezXICJbJLr7o/Ks8XUvl4TuqcJm/F6EbmTDUpmtwM9H9R9v7lZmApip016iV/3eGfKRlZUTMUxdz1JxDfUt66AZFAYo77bKHUScICfXBrm2RM75OFP6Z3w7IHuqCPpUtdVJAvZrHKg3/9z7GTLp9W0ut2GUxhAT74fttJh/WsFLTkinWzLwE9smNRdIGb/VRSVuVQQnv+mrmcrUtmNJ4YyO2eu/bQBd79lpRVom/TOPj7SJ/D/xy+gKvl1Zg9qCke7F3z3LJ9dh8UzS1Am4ZuFP2nAKDBJufwdPcQsRmopDx5s41qIdbOPrUL0EPmjJ4Ish26uzeYA398xDSRLyIuQmSQrzwh8Sl/A23v5H+P6IEJy2TtT2y277a8BmiRLCProvXt5plLIRrL04a6U8RxfXFICzzUJ0t6kJjGQEZPnjdoZhPFOXQ6gg4ZUTj4wgDse7Y/ZvavEX8clZ+CV4a14jz0ZMfLE99vGBWILpkxvG1xpZjSVXmweXzHVHFNGjus7YFjQ/wxb2wb3nUe7pOF/c/1R9HcAje2FafUW6SCCXNKPWOHFb2ENk7uWCBVXnmcHBR19pXjx/jJ02CTUz78zqhczOZpZe4ayoJhco9OtkBpDC+NeplF56WIbwE0GyJ/XEC2wex7jGySWgNtxstbN8rNGpmUekGThFB8fHseiuYWYOvsPpjSLQNtU2uEve2fL4L9pMuQA3z0ePibmuSKNg0jEMHqWmsvO8C+7OWmRODMFcdMKXvfZIWlK96A5gnonMkNRO04UeKwPcMwuFxWhZTIQIzOFy5rtgaixv3fJuh1BF2zYvBg7yzsfbYfDkuVaVNUhQabhJj8l8ishDqzUUEyTnQA5sylzg/xv6fA+RHTLpEd4On9NND7GYFBjLJtEXOKZDt0cU2BzD787wVGyRYR/+7ujvL2J4ZfsGCnOaR1ARrK28fuOf0c2nRaUfSrE5rxTe8BjFoka4gnBzVFVpw8jRzF0DI6igoE+OpxT/dGKJpbgKK5BXhpaAsHh0puGey0npnQ6wgCfQ1oEKksy/Pu7hmKND0CfPRoHBeCiZ1TZW/D1ijIT4vE8ge7YEy7FDzUOwv/zemLorkFuL9XpnpdNikUe1TKxBErk08I88e6x/gmKHhIzgMGvSn8/uD3BbvR2iOVLdivWRxGtG0gzy4AknfsOaWArzz9qmhPNxCx0mKEotXnjWsjee389/FeaJuqMJNAL78UWglBvnqEB4qPPaNfY9zTXVlHQBtyMu86PQCMWuzc+BSKBEumdMBrw1vh0zvaYvvsPogNqQnQ7z9zFXd3z+B0ZbPHPlh0/FIZWiSH216LPTtWG82JGW+PzOEs/2htoe1vX4MO+89cBQC0ahAGH71O8rnjzJVy3KgyIikiAPf1bIQQgWfp8ioTRrZtgAd7Z+L90bnIiDGPG+hrgEGtMm2KLOjRFiIxB2g1iv+99O6yh1nzSHfOyW1l1oBsjJTruPgEAP7h/O8Fy1PqB8wpg614MmMKWiRgpBplawq0GiZ1ThMUeMtjReIlUSHLrE3DCDRP4p9pS1VSUqOCH+5r0MHHwB+IUfQQqZJuBhGY+lPUycWfLxuLBpsonuHmnERBZ8RKZmwwBufUNHTokB4le/zeTWIRHuiLfs0Fgs085KVGwKDXYVR+CkJlCpgPz+PeL7LjQ/HCkBZ4oHcmbytgCkV1ejxuzqbmIyFH9jCj8lPw8q38AaeUyEAkhcsM9hIC5E3kfy9cmU8THuiLXXP6Cr7/4bg8ZedZgGdLM/KVBnCkeLoEaHqzok3apkZi/u3iwt9KOorKxhAA9HlO+WZ6HXY8Jfydt2oQjuEKy505BMvQzGt+qyrdlSkUPgghGNYmGT2yYxHkZ8DamT3w832d0DguBKPbpeDhPll4clAT6YEA3No6GeevVmDbscu2ZaM//ldw/bUHzyPU34BBLYWbZVVW1zzD+RnMzy3vj24tasf24yUAgJbJ4YgM8sX0vo5VFjoCDMlNwpybm+HB3lno3zzBYR2K56DBJjH4AhlT/ga6z5I9RGp0EG/AYkq3DGWRVb6gUv+XgZvfkz2EQa/jral/f0xrZU5UCM9J23yYeRbRRQ4+PwAtWVFzSdIEUuQ73KNov3qe2v3lD3ZBtywFXZuyB/IvzxqgyJY4njagD/TKxNBcGZ2ArLS/B+hwn+PyaBmlbyxyGoQ7LLslJxFDlNiSPxkY8Cp3Gc1songIP4Me62f1xFODmgpmL/xvbGvO9birgvP+5hzzuXBLjvxzwtqwIcTfBy9KNEOIC/XD9/d0dBDapFA8TnQmcNcqx+Xt7gYmrVA0lFFgnsg+qKoYn0Bg9BLgwV2KN1XSTECS/LuAvs/zvzfyK/X2A6BobgHiw5wI4sx0FOu14YZ79GuuNMSJEtGInL4XyJAv9i1FiJ8Bd3VJw0/3dhJsyy6LxgPN3RCF6PeifF0nCkUF/H30aJkcjt8f6ooXh7SAQa/DkNxkLLqzHYa3Sca49g0xKj8FK6d342x3S06iLahzraKab2gHftxxCrfkJkGvIxytJD4GtqiZrMsUqO6wcs+X25AQ5m9LErijYyru6lIj+/Fg70wUvlSAN2/LoZneGkFZT+j6Ru4YoPBP4PDKmmXRWYqzRrplxWDT0Uuu2dJypDn49ROrM0ib8easJwWMa9+QtwZWmS0jzFoDi1mZX0PmKU51frR/NqZ+sRUlZVW2ZYo7lKS0B566BDzLmtWbfUGxLe+OzMU7qw/h2601HRvkar3YiGtmTo2fw8rkeeQQEKSszfgbI3LwzdYTeH7pPtsyWfpIbPyCgX4vABtYwcjR3wDp3YS34eHZW5phYMsEjP9kk23ZWyPFuyw6oPcB2k0Gls2oWaajmRgUzxHi74OJndMw0aJDVlltwrbjl7H/9BX0aRbvkEnRr1k8UiIDJVv7pscEoaCFOfjeqVE0WiSFYddJad0a9mz5oJaJKKswYuZ3/yHEz4C+zeIxIi8ZuSkRXu/YRKFIEpFqntwxSOgn2dGWJ4P5yIsDnWs5PfA1oLocaNjJrJWjIo/0zcLdzpRR6X2AjvcDK57kLh+1GGisbALKSu8msVi575zt9fgODTGolXDWgCSBPNlQjQcCN73j9JBBfvz+8cz+jRV10nTg/i1c38pKn2f5P4cCYkP8cO5qBQDg3VG5uMmVY8qGECCzt+Py8BSzgHzuWHX2Q6G4SMdG0ehoJ9y999l++HrzCVy6Xon7ejaCn0GPV4a1xOp953BTq0RMX7IDFdUmNEkIxb7TV2zbrZzeFbd9uBF6HcGdnc16lg/2zsJbKw8J7n96H64u2o/3dsIt769zWM/fR4eWSeF4sE+mLROKEIInCpriiQK1NesoakEYL3YXIYQMBzAHQBMA+QzDbBFYrwjAVQBGANUMwwjkcXPJy8tjtmzhHVIZc8LMZWw9njA/NCvEZGJw/loF2r24Cn2axmHOzc3kp4nb82ojc1lS01uAnk86NftUZTQh84llGJGXjPt7ZqJBpDzdAAeejzcH3jJ6ACMWumRL65Rw3N8zEz2y5ZcFclg4BCg9aQ6+TV7jlC0V1UY0fnI5+jSNw+j8FOdt+WwQcGoHUHUdePqy5Op8VFabkPXkMqRHB+HWNsm4t4eTmgH/vAUcWAac2GhOi3fhuHRuFI2uWdGY3NVJMct1bwNbPwMuFSoSkiWEbJV7zjtLrbkWUTzG0QvX8dRPu/G3QDcUAPjhno7ITal5aN59shSD3v1HdNzv7+mI1ikKSoUpmsET1yJ3o8q1aNtCc+OSiFTA3zUh+pKySuh0BIzJ3F3J28z4ZieKL9/AyPwGuLlVouwOa4J82NXSPOUJ2RpNYlQbTSi6WCZLNFwWZ3YB5/aZJxFVYv3hC7hSbs5+aNUgTJ1OxwDw16vAn88D434EwpLNWWxhCrKsBbheUY0bVUasO3xBne/cnjlhAAgw8FWziHlAJOBiJzx6LaJoAaOJgV5HcKPSiLWHzqNjRhRC/H1QWlYFvZ5wRMgZhsGGwosI8NHj3NUKdMmMxod/FSIzLpi31G7Oz3vw2foi2+vwQB+seKira9mGFLcgdT3ydrCpCQATgA8BPCLxgJfHMIyMlhQ1qHYhq640C/3pXUsEKy2rQpCfXhPCZNVGE/Q6ov5N1QmuV1QjwEcPnTMzmpTahfV6o+B356FgU+24FlG8jtHEoMpogkFHeK/l5VVGXC6rRGSQL4wmBoG+NIG4rkAf8CgUimIqrpknZhVWIohBr0WU+sSl65XQE6KJCQmKI1LXI696wQzD7AOgiYCHKDK7mUihpZNECwEvK7K78lFqPxo912vNtYjidfQ6Ar1IKbW/j169mXxKvcTdmZYUCsWD+Lmpq68HoNciihaQ6hZK0TbaiTiIwwBYQQjZSghRXsdGoVAo6kCvRRQKxd3sBjAUwFoZ6/ZgGCaHPtxRKBQ3QK9FFArFJdyeUkIIWQmAryf0EwzD/CRzmM4Mw5wkhMQC+IMQsp9hGN4Ln+UBcDIApKQoa31LoVDqLvRaRKFQagM005JCoWgBei2iUCiu4vZgE8MwPK0YFI9x0vL/OULIDwDyIRBlZxjmIwAfAeZ6YFf3TaFQ6gb0WkShUOoY1kxLBsCHlmuOAzTwTaFQ3Ay9FlEoFF40X0ZHCAkihIRY/wbQF+a0TgqFQvEY9FpEoVDUghCykhCym+ffYAXDdGYYpjWAAQDuJYR05VuJYZiPGIbJYxgmLyYmRhX7KRRK3YBeiygUijvxqjIzIWQIgHcBxABYSgjZwTBMP0JIIoD5DMMMBBAH4AdLCqcBwCKGYZZ7zWgKhVLnoNciCoXiSTydaUmhUCh80GsRhUJxJ97uRvcDgB94lp8CMNDydyGAVh42jUKh1CPotYhCodQmLNmVOoZhrrIyLZ/1slkUCqWeQa9FFApFDM2X0VEoFAqFQqHUFwghQwghxQA6wJxp+btleSIh5DfLanEA/iGE7ASwCcBSmmlJoVDUhF6LKBSKq3g1s4lCoVAoFAqFUgPNtKRQKFqAXosoFIqr0MwmCoVCoVAoFAqFQqFQKBSKatBgE4VCoVAoFAqFQqFQKBQKRTUIwzDetsFtEELOAzgmc/VoABfcaI5StGYPQG2Si9Zs0po9gDKbGjIMU6t75Mq4FtX278iTULuUQe2Sj5RN9eFaxKY2fkeeRmv2ANQmuWjNJuoXmdHa98JGq7ZRu5ShVbsA7domZpfo9ahOB5uUQAjZwjBMnrftsKI1ewBqk1y0ZpPW7AG0aZM30eLx0KJNALVLKdQu+WjRJm+ixeOhNZu0Zg9AbZKL1mzSmj3eQsvHQau2UbuUoVW7AO3a5opdtIyOQqFQKBQKhUKhUCgUCoWiGjTYRKFQKBQKhUKhUCgUCoVCUQ0abKrhI28bYIfW7AGoTXLRmk1aswfQpk3eRIvHQ4s2AdQupVC75KNFm7yJFo+H1mzSmj0AtUkuWrNJa/Z4Cy0fB63aRu1ShlbtArRrm9N2Uc0mCoVCoVAoFAqFQqFQKBSKatDMJgqFQqFQKBQKhUKhUCgUimrU+2ATIaQ/IeQAIeQwIeQxD+63ASHkT0LIXkLIHkLIA5blcwghJwkhOyz/BrK2mWWx8wAhpJ+b7CoihOyy7HuLZVkkIeQPQsghy/8RluWEEPKOxab/CCGtVbalMes47CCEXCGEPOjpY0QI+YQQco4Qspu1TPExIYSMt6x/iBAy3g02vUoI2W/Z7w+EkHDL8lRCyA3W8ZrH2qaN5fs+bLGbqGyT4u/KW+ekJyGEDLec9yZCiGB3B77zUQM2efT7ETrXeNYzsn5nP7vRHtHPTwjxI4R8bXn/X0JIqrtsUWjXHYSQ86xjdKcHbHK4Jti979Z7iAt2dSeElLKO1VOesEsreOsaTKhfJMcW6hcps4n6RRqHaNAfcsI26hdRv0iJXfXLN2IYpt7+A6AHcARAOgBfADsBNPXQvhMAtLb8HQLgIICmAOYAeIRn/aYW+/wApFns1rvBriIA0XbLXgHwmOXvxwC8bPl7IIBlAAiA9gD+dfN3dQZAQ08fIwBdAbQGsNvZYwIgEkCh5f8Iy98RKtvUF4DB8vfLLJtS2evZjbPJYiex2D1AZZsUfVfePCc9+Q9AEwCNAawBkCeynsP56E2bvPH9CJ1rPOtd88Axkvz8AO4BMM/y90gAX2vErjsAvOeJ3xJrnw7XBLv3PXYPUWhXdwC/evJYaeWfN6/BoH6RM98V9YvEbaJ+kcb/QYP+kBLbvPH9CJ1rPOtRv0hjfpFlv/XKN6rvmU35AA4zDFPIMEwlgMUABntixwzDnGYYZpvl76sA9gFIEtlkMIDFDMNUMAxzFMBhmO33BIMBLLD8vQDALazlnzNmNgIIJ4QkuMmGXgCOMAxzTMJO1Y8RwzBrAVzi2ZeSY9IPwB8Mw1xiGOYygD8A9FfTJoZhVjAMU215uRFAstgYFrtCGYbZyJivIp+zPocqNokg9F157Zz0JAzD7GMY5oC37WAj0yZvfD9C55o3kPP52fZ+C6CXKzPjKtrlcWRcEzx5D1FiV32G+kXyoH4R9YucskmEeukXadEfskL9IllQv0gh9c03qu/BpiQAJ1iviyHu2LgFSzphLoB/LYvus6TNfcJKjfSUrQyAFYSQrYSQyZZlcQzDnLb8fQZAnIdtAsyR8K9Yr715jADlx8TTv7WJMEfFraQRQrYTQv4ihHRh2VrsAZuUfFeaOCc1BN/56E288f0InWv2+BNCthBCNhJCbnGTLXI+v20dy0NOKYAoN9mjxC4AuNVyLn5LCGngZpvkoOXzvQMhZCchZBkhpJm3jfEgmvhOqF8kC+oXKYP6RbUbrflDVqhfRP0itdHyOa/YN6rvwSavQwgJBvAdgAcZhrkC4H8AMgDkADgN4HUPm9SZYZjWAAYAuJcQ0pX9pmWmh/GkQYQQXwA3A/jGssjbx4iDN46JGISQJwBUA/jSsug0gBSGYXIBTAewiBAS6iFzNPVdeRJCyEpCyG6ef0pmVkTPRy/ZpDpy7ZI41xoyDJMHYDSAtwghGe62u5bxC4BUhmFawpxBsEBi/frMNph/T60AvAvgR++aU7+gfpE01C9SBvWLvIsW/SGVbVMd6hd5BOoXKcMp38jgTotqAScBsKOYyZZlHoEQ4gOzQ/UlwzDfAwDDMGdZ738M4FfLS4/YyjDMScv/5wghP8CchniWEJLAMMxpSxrfOU/aBPONZZv12Hj7GFlQekxOwlzryl6+Rm2jCCF3ABgEoJflBgSGYSoAVFj+3koIOQIgy2ITO6Vc9ePl5HfltXNSTRiG6a3CGHzn41ov2uSWc0zMLkKI0LlmP4b1WBUSQtbAnBVxxFXb7JDz+a3rFBNCDADCAFxU2Q7FdjEMw7ZhPsyaD97Gq/dgISwBDuvfvxFCPiCERDMMc8GbdnkI6hfZQf0i2VC/SAb10S/Soj+kom3UL6J+kdrUKd+ovmc2bQaQSQhJs8wSjQTgNrV+NoQQAuD/AOxjGOYN1nJ2TeYQAFZF+J8BjCRmRf80AJkwixiqaVMQISTE+jfMwoq7Lfseb1ltPICfWDbdTsy0B1DKSutUk1FgpYp78xixUHpMfgfQlxASQcwp030ty1SDENIfwEwANzMMU8ZaHkMI0Vv+Tof5uBRa7LpCCGlv+T3ezvocatmk9Lvy2jmpNUTOR2/ije9H6FyzYTmv/Cx/RwPoBGCvG2yR8/nZ9g4DsNr6gONGJO2yOxdvhlkPx9t46h6iCEJIvOWaCEJIPsy+krsdY61A/SKuTdQvkg/1i+TZRP0ihWjUH7JC/SLqF6lN3fKNGA8rsGvtH8yK7wdhjvQ+4cH9doY57fE/ADss/wYCWAhgl2X5zwASWNs8YbHzAFzojiFiUzrMav07AeyxHg+Y62pXATgEYCWASMtyAuB9i027INJFwgWbgiw/5DDWMo8eI5gdutMAqmCum53kzDGBWS/gsOXfBDfYdBjmGl/r78na+eFWy/e5A+YUyJtY4+TBfMM+AuA9AERlmxR/V946Jz35D2YHsxjmmdWzAH63LE8E8Jvlb97z0Zs2eeP7ETnX8gDMt/zd0fI722n5f5Ib7XH4/ACehflhBgD8YS5tOQzzg0K6h35TUna9ZPkd7QTwJ4BsD9jEd02YCmCq5X2330OctOs+1rHaCKCjJ+zSyj9vXYNB/SK5NlG/SL5N1C/S+D9o0B9SYps3vh+Rc436Rcrs8rhfZNlvvfKNiGVjCoVCoVAoFAqFQqFQKBQKxWXqexkdhUKhUCgUCoVCoVAoFApFRWiwiUKhUCgUCoVCoVAoFAqFoho02EShUCgUCoVCoVAoFAqFQlENGmyiUCgUCoVCoVAoFAqFQqGoBg02USgUCoVCoVAoFAqFQqFQVIMGmygUCoVCoVAoFAqFQqFQKKpBg00UCoVCoVAoFAqFQqFQKBTVoMEmSq2FEJJMCLnN23ZQKJT6BSGkOSFkPet1a0LIKm/aRKFQKBQKhUKhaAkabKLUZnoBaO1tIygUSr1jL4B0Qoje8voNADO8aA+FQqFQKBQKhaIpaLCJUishhHSG+QFvGCFkByEk3ds2USiU+gHDMCYAewA0I4TcCuAYwzDbCCHphJD/I4R862UTKRQKhUKhUCgUr0IYhvG2DRSKUxBClgN4hGGY3d62hUKh1C8IIS8AKAZwD4D+DMOcZL33LcMww7xmHIVCoVAoFAqF4mUM3jaAQnGBxgD2e9sICoVSL9kI4DMA77MDTRQKhUKhUCgUCoWW0VFqKYSQaAClDMNUe9sWCoVSL9kPoALAy942hEKhUCgUCoVC0Ro02ESpraQCOOVtIygUSr3lAQCzGIa5bl1ACIkihMwDkEsImeU90ygUCoVCoVAoFO9CNZsotRJCSDCA1QACAUxmGGa9xCYUCoXiMoSQDABLAaxjGGaSt+2hUCgUCoVCoVC0CA02USgUCoVCoVAoFAqFQqFQVIOW0VEoFAqFQqFQKBQKhUKhUFSDBpsoFAqFQqFQKBQKhUKhUCiqQYNNFAqFQqFQKBQKhUKhUCgU1aDBJgqFQqFQKBQKhUKhUCgUimrQYBOFQqFQKBQKhUKhUCgUCkU1aLCJQqFQKBQKhUKhUCgUCoWiGjTYRKFQKBQKhUKhUCgUCoVCUQ0abKJQKBQKhUKhUCgUCoVCoajG/wOUc3a6rwiJjAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 1440x360 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot solution\n",
    "\n",
    "fig,axs = plt.subplots(1,4,figsize=(20,5))\n",
    "axs[0].plot(xi0,y,'-')\n",
    "axs[0].set_xlabel(r'$t$')\n",
    "axs[0].set_ylabel(r'$y_i$')\n",
    "axs[1].plot(y[:,0],y[:,1])\n",
    "axs[1].set_xlabel(r'$y_1$')\n",
    "axs[1].set_ylabel(r'$y_2$')\n",
    "\n",
    "axs[2].plot(scode['t'],scode['y'][0],scode['t'],scode['y'][1])\n",
    "axs[3].plot(scode['y'][0],scode['y'][1])\n",
    "\n",
    "#fig.savefig('dynamics.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# replot and save\n",
    "plt.plot(y[:,0],y[:,1])\n",
    "plt.xlabel(r'$y_1$')\n",
    "plt.ylabel(r'$y_2$')\n",
    "plt.savefig('dynamics.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Modified Hamiltonian"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "H0, H2, H4 = Hmod(y,UJet,a,h)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "xi = xi0[2:-2]\n",
    "\n",
    "skip = 1\n",
    "\n",
    "# plot\n",
    "plt.plot(xi[::skip],H0[::skip]-H0[0],xi[::skip],H2[::skip]-H2[0],xi[::skip],H4[::skip]-H4[0])\n",
    "plt.xlabel(r'$t$')\n",
    "plt.savefig('modHam.pdf',format='pdf',dpi=1200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZUAAAEICAYAAACXo2mmAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAAAvxklEQVR4nO3deXwV5dn/8c9FCLtkIewBQcEFoSpGlLpLFVzRahVbK2217lpr+2tRH6uPtXWvW12gilAXkFoXalUe3JW6BQRRKopssimybwIh1++PmSTn5Mw5ATIhB/N9v155Zea+77nmnjln5prtnGPujoiISBwa1XcHRETku0NJRUREYqOkIiIisVFSERGR2CipiIhIbBrXdwfqU1FRkXfr1q2+uyEislOZPHnyN+7eNqquQSeVbt26UVpaWt/dEBHZqZjZvHR1uvwlIiKxUVIREZHYKKmIiEhslFRERCQ2SioiIhIbJRUREYmNkoqIiMRGSeW77JvPYc2S2sVYOb/2MeS7wx0+fBw2f1vfPZEspaRSH+a8BdfnwTMXBRtplGljYdGH6WOsXQrDj4DbekDZxug2fy2BO/aEFWk+p1S2CT5+Gua/l34+d/UJYrxxW3T9pvXw6p+CWOnMfxde+zN8+X50/YYVMPpkWL04fYytsXQmlJfXLkZ9+egfMO1J2Lg2fZtN6zPHmDoGbusJ/7k3un7B5OB9N+fN9DGWTIe37oC5k6LrP3sJnrsY/tQeNq6JbrPoQ/js/9LPY81XQT+uz4Pls6PbvHMfPPrD9DEgmH+m1/vzifD8lZljZLNlX6TfP2yNLWXwwu/gjVvT7yPqgJJKXXj1Rrh9D5j9enT9+EuD/9OegC0RO+NlX8AzF8CII2HSPdExnr0IFk+FdUthTcTOeNHUquG7vxcd4/U/w1M/h5HHwtefRrep8NqN0eVjhsCbt8KNbdPvZEYOhDdugYePia7/8DGY8wb8Za/0R8BfvAYT/wALJ0fXL5wC9/WDO/ZIH6O8HMq3RNdlsmk9LP4off3L18NH49LXbymD/z4Pk+5Ov5N4+jx45ny4/+Do+pkvwp87wshBQbwoz14I676G//uf1Lrycnjs1GB49EmweFp0jAcPhVdugFHHR9cnJqRJd6fWr/smeN8+8SMYcVR0jKX/rRp+49bU+hVzYcLV8MUrUDoyOsb65XBTMdxQEJw5RXn8dCh9OH2SBfj037D26/T1n00IDt6+/CB9m03rt+99tWphkGCjzPsP3NsXRhyR/vWeOyk42PtqRnT97Nfg/eHw2p+C7W8HUVKJ2xevwpu3wdqv4PEfpdZvXBNsNJnc27dqeOK1qfVlG2HWxKrxaWNT24w4IvM8ls6Et++sGo960z13aeYYn74QJIMKn0ccna5dmjy+fE7y+LIvkneCkx9JjbGlDB49JdiJ/e1o2LQutc3K8Gxs3dKq5fp2dXC0WnGm9sgguKEwuKRXYcW8oB3At6uqjqCXTA/KZr4U7MyHHwYbVsK8d+DdB6qmn/dOML+nfwnjL0/tFwTr9smfBElxSURySjz4WPVlav3iaUHyBpj/TvJrX2HJx9HzrvDp88HyVYg6a6yeGKsn0q8/hXfvrxr3iLOEvx5YNbxoCmzekFzvnvx6r16YGuO+hMT6/K9T6wFmvlA1PP7S1J36f5+vGo5KshBcMRj7Y7i9Z5BcojxxRnDw9vAPqspmvxG81rNeDt6bf+4IT59fVf/lB8F76POXg/HN38KCUvhmVlWbx38Ed/YKDoIgmP/Sz4Jh96rlXjwtSIzVLZoaJP7XboQH+kf3fdqYquH1y6Lb1AEllTiVbYRHT60a37IJPnk2uc2/rkgef+bCmuNWP6p85Ybk8ddvgi2bty3Gh48mj3/ydHDklKnNMxclj6+sdlntqV8ER5CJbu+RPH7Pfsnj1Xeyn70U/C/fUpU8Rh6b3OaOvaqGN60Pjvb+8bOqsrlvBf//8bPgaPXu7wV9/zK8zHdXn+Do9IOHgrqbu8Dk0fB1whH0yOOCo/sXfltVtnpRkJheGla1E3pkUFX9lNHB/y8/CJLR5m+DpPNmwtH4+38LLkO9mXA58e+Dk5ev+tnMh48lj799V2qbBw9JHn/s9OTxsmpnbzOeI8XTv0weH35Y8vi6akf0b92Rela4odrrf0u35PHls6sSNgRnPokJAKCsWiKqfrmubCM8d0nVuJfDpLuS24z7afJ4xXt78miY/lQQY/SJVfVjfxwc4JSXB0l+zZJgPNGC8Cz57ycHr/Vjp8Ef2wRlHz8VnBEtnlaVgB4/LUjez10CDw2Avx4AX30SLH/1A7CxP4b7DoRVC4L379KEKweJBwMQHARVP2hcMTfYB1Qk12VfwMf/rKqf+VLtLqVtg1i+UNLMBgF3AznAQ+5+c7X6psDfgQOAZcCZ7j43rLsKOBfYAlzu7hMyxTSzx4ESYDPwPnCBu282MwvbHw+sB37m7lPiWL5I/7k3ODU+6e7gTdK4GYw5M7XdxGuDN1JBN9h3SOqO+JOn4UcJR+djfpwa4+Fj4X/C02T36DOCRFEJZvjhcH345izfAu8NT21TnuY0u8K0J+DUhKP0DSsi2oyF/hdnjlNh0dTUa72zX4cpjwaXPzauhrP/mXrJa+NqePl/YcazwU6q8wHJ9fMmBfVfvJLc90S390we/1e1s4xNa4JLK4kSjwjH/hgGXJe6TCvnJx/VVvfho1XJ+tUb4XdzUtuMOwdOHR68p5ZMg/dHJNd/+S589TF06BOMV0/kkHw2U14OE6v1de5bweWTbmEyynRfLZOpj8OB5wbDUfcAqyezKIumwN4npq8ffRL8z1Jo3CQYj3qfTn0CDr0yeE/Oi7gfdGcvOGd81etcse4SJV4hiPLQ0XDgL9PXR50RzXolSDgVHvh+apvr86qGhx8Be1W79Dj79aC/Y4bAXicGZ53V3b1v1fCpwyEnN7l+7ZLg4KRvtWRbB8xrmb3MLAf4DDgGWAB8AJzl7jMS2lwMfM/dLzSzIcCp7n6mmfUCxgD9gE7Ay0B4Phgd08yOB14M2zwBvOnuD4TllxEklYOAu939oEx9Lykp8e3+luLEN0Jt/b8vgksrRT2i4zZuVpVUXr85ODOp7tpvqt5IN3dNPbqBqqTy4ePBzdYo160Es+BU/a8HpNZf8xXkNgsuhdyfZvUedyv0Pi3o902dU+sPuSI4S9i0Fho1rjmZSarvX5b5XgHAVQuD12DB+/DIcan1Q56AvU4IDlT+Nz86xu/nQvOC4IzkT+1T64+/HfqFO9p020TxgXBeeCnojdtS78+17w0XvAVrFsFbf4m+3FOh22HQa3DyGaRsnVbtg8vyP3sheE3b99ruUGY22d1LIutiSCr9gevdfWA4fhWAu9+U0GZC2OYdM2sMLAHaAsMS21a0CyfLGDMs/zVQ5O7XmNlw4HV3HxPWzQSOdPe0jxRlTVLZGvldk+8FVNeqPVz0DrRsk75vA/4Ah/0muBRU/ci9wh+WQ6Oc9DFyW8LmiHsakp2atAp26rNfS63LbQm//Sw4Aq64ZFhd80L4/Zzgckq6I/lh86FZXuZt4sK3oWgPuLHdti+D1I3fz4Pm+ds1aaakEsflr85A4t3FBQRnCpFt3L3MzFYBbcLyd6tNW3FomzGmmeUCPwV+laEfnYHF1aY7HzgfoGvXrjUuXNbIlFAgOAK5bTfYpVP6Nq/cENx8nfFs+jZ39YGzn05fr4Syc9m0NjqhQPBaRp1JJtqwPDgISXxiq7qbt2I7evBQyOtSczvZcbbm0uR22Jlv1N9PcOkrzSFWNHcf4e4l7l7Stm3kD5ft3NYsylyfKaFA8DROusta0jBNeyLzZ6a2VtSTbfKdE8eZykIg8RCkOCyLarMgvPyVR3DDPtO0aWOa2XUEl88u2MZ+iIhIHYrjTOUDoKeZdTezJsAQYHy1NuOBoeHw6cCrHtzMGQ8MMbOmZtYd6EnwRFfamGZ2HjCQ4MZ9ebV5nGOBg4FVme6niIhI/Gp9phLeI7kUmEDw+O9Id//EzG4ASt19PPAw8KiZzQKWEyQJwnbjgBlAGXCJu28BiIoZzvJBYB7wTvAUMU+7+w3ACwRPfs0ieKT457VdNhER2Ta1fvprZ7ZTPf0lIhKn38yEXTps16SZnv7amW/Ui4hIllFSERFpkKxOoiqpiIg0SHVz60NJRUREYqOkIiIisVFSERFpkHRPRUREYqN7KiIikuWUVEREJDZKKiIiDZLuqYiISJZTUhERkdgoqYiISGyUVEREJDZKKiIiEhslFRERiY2SioiIxEZJRUREYqOkIiIisVFSERGR2CipiIhIbJRUREQkNkoqIiISm1iSipkNMrOZZjbLzIZF1Dc1syfD+vfMrFtC3VVh+UwzG1hTTDO7NCxzMytKKD/SzFaZ2dTw7w9xLJuIyHeS1c23FDeubQAzywHuA44BFgAfmNl4d5+R0OxcYIW79zCzIcAtwJlm1gsYAuwDdAJeNrM9wmnSxZwEPA+8HtGdt9z9xNouk4jId55n7y8/9gNmuftsd98EjAUGV2szGBgdDj8FDDAzC8vHuvtGd58DzArjpY3p7h+6+9wY+i0iIjGLI6l0Br5MGF8QlkW2cfcyYBXQJsO0WxMzSn8zm2ZmL5rZPlENzOx8Mys1s9KlS5duRUgREdla36Ub9VOAXd19X+Be4NmoRu4+wt1L3L2kbdu2O7J/IiLZo47uqcSRVBYCXRLGi8OyyDZm1hjIA5ZlmHZrYiZx99XuvjYcfgHITbyRLyIiCbL4nsoHQE8z625mTQhuvI+v1mY8MDQcPh141d09LB8SPh3WHegJvL+VMZOYWYfwPg1m1i9ctmUxLJ+IiGylWj/95e5lZnYpMAHIAUa6+ydmdgNQ6u7jgYeBR81sFrCcIEkQthsHzADKgEvcfQsEjw5XjxmWXw78DugAfGRmL7j7eQTJ6iIzKwM2AEPCxCUiIjuINeT9bklJiZeWlm7fxNfnxdsZEZEd6befQ6t22zWpmU1295Kouu/SjXoREalnSioiIg1RFt+oFxERAZRUREQapiz+nIqIiAigpCIiIjFSUhERkdgoqYiISGyUVEREJDZKKiIiDZE+pyIiItlOSUVERGKjpCIiIrFRUhERkdgoqYiINEi6US8iIllOSUVERGKjpCIiIrFRUhERaYj04UcREcl2SioiIhIbJRUREYmNkoqIiMQmlqRiZoPMbKaZzTKzYRH1Tc3sybD+PTPrllB3VVg+08wG1hTTzC4Ny9zMihLKzczuCes+MrO+cSybiMh3U5beqDezHOA+4DigF3CWmfWq1uxcYIW79wDuBG4Jp+0FDAH2AQYB95tZTg0xJwE/AOZVm8dxQM/w73zggdoum4iIbJs4zlT6AbPcfba7bwLGAoOrtRkMjA6HnwIGmJmF5WPdfaO7zwFmhfHSxnT3D919bkQ/BgN/98C7QL6ZdYxh+UREZCvFkVQ6A18mjC8IyyLbuHsZsApok2HarYm5Pf3AzM43s1IzK126dGkNIUVEZFs0uBv17j7C3UvcvaRt27b13R0RkfqRxR9+XAh0SRgvDssi25hZYyAPWJZh2q2JuT39EBGROhRHUvkA6Glm3c2sCcGN9/HV2owHhobDpwOvuruH5UPCp8O6E9xkf38rY1Y3HjgnfArsYGCVuy+OYflERGQrNa5tAHcvM7NLgQlADjDS3T8xsxuAUncfDzwMPGpms4DlBEmCsN04YAZQBlzi7lsgeHS4esyw/HLgd0AH4CMze8HdzwNeAI4nuNm/Hvh5bZdNRES2jXkdXVfbGZSUlHhpaen2TXx9XrydERHZkX49A/Jqev4pmplNdveSqLoGd6NeREQgaz/8KCIiUkFJRUREYqOkIiLSEGXx51REREQAJRUREYmRkoqISIOky18iIpLllFRERCQ2SioiIhIbJRURkYZIjxSLiEi2U1IREZHYKKmIiDRIuvwlIiJZTklFRERio6QiItIQ6ekvERHJdkoqIiISGyUVEZEGSZe/REQkyympiIhIbJRUREQkNrEkFTMbZGYzzWyWmQ2LqG9qZk+G9e+ZWbeEuqvC8plmNrCmmGbWPYwxK4zZJCz/mZktNbOp4d95cSybiMh3UrY+UmxmOcB9wHFAL+AsM+tVrdm5wAp37wHcCdwSTtsLGALsAwwC7jeznBpi3gLcGcZaEcau8KS77xf+PVTbZRMRkW0Tx5lKP2CWu892903AWGBwtTaDgdHh8FPAADOzsHysu2909znArDBeZMxwmqPDGIQxT4lhGUREJAZxJJXOwJcJ4wvCssg27l4GrALaZJg2XXkbYGUYI2pep5nZR2b2lJl1ieqsmZ1vZqVmVrp06dKtX0oREanRd+lG/b+Abu7+PWAiVWdGSdx9hLuXuHtJ27Ztd2gHRUS+6+JIKguBxLOC4rAsso2ZNQbygGUZpk1XvgzID2Mkzcvdl7n7xrD8IeCAWi2ViIhssziSygdAz/CprCYEN97HV2szHhgaDp8OvOruHpYPCZ8O6w70BN5PFzOc5rUwBmHM5wDMrGPC/E4G/hvDsomIfDfV0dNfjWtukpm7l5nZpcAEIAcY6e6fmNkNQKm7jwceBh41s1nAcoIkQdhuHDADKAMucfctAFExw1n+HhhrZjcCH4axAS43s5PDOMuBn9V22UREZNuY11G22hmUlJR4aWnp9k18fV68nRER2ZEunQxFPbZrUjOb7O4lUXXfpRv1IiJSz5RUREQapCz9RL2IiEgFJRUREYmNkko9KgM213cnZKuV1dxEJOs4sN4sokKXv7LKdUWFDOjSKW19OXB5uyIeyG/NuoQXtBz4V6sWrDVj/+5d6du9a8oLvtFgE8GbYVrTJpGJ55MmuWwC7inIo0/3rmxIiOHAOR3b8at2Rfxjl5bcXZDH6kapb6qVjRrh4fzmN059uvzQrp3p070rE1o05/wObfk8N7eyrgy4qbCAC9u3ZU3UGzb0aovm/DU/eFJuUeMcNiY03QT06d6VPt278mjrXfi0SW7K9LNzG/NCyxbMzo1++t2B8zq0o0/3rtxRkM+WiDY/7NyBPt278kqL5mn7OaFFc/5cWMDciPVA2M/9u3dlUHH0a14OXNmuiGlNm6Sdx79btqBP965c0r5t0tXs5Y0aMTu3MW80b0af7l05s1P7tDFWNWrEM61aplwNX9GoETOa5LKqkVWu08Q2mwler/mNG/NSyxa836xpSuwyYG34Wg7Pb80zrVom1a+xIPZfCvI5vVMHrisqTJqHA0tycpiVm/o6Jrbpv2sxz7ZqybvNmnJPQV5Ssv5Ps2AdHNK1M0tycljeKHoXNaVpU5bk5ETWTWvapHIdTG3ahMXV2pUDp3buwB/bFCRtN4nWmfHLDm05cNfiynWSKPG9+1Ga1/ybRo0Ynt+aVRHbXoWKGE/tkryuneA1+2ObAvp078o3adYDwOOtW3FLYT5fVVvOmU1yWd6oEad17sBB3brwXLXXs67okeLtfKS4z+g+lcMfzZlPxdvm3vw8PmnahEnVdmDT58wH4ITijsyP2OgqYvylIJ9H8lun1D+6aAn7bdwEwI1tCniy9S4pbabOmU8OwRs1SkUfFjTO4bgu1b+eDdqVlfHyl4swYGBxJxZF7Mgr+nlzYQGP56X2YfKc+VRsYgO6dOLriJ10RT/uKcjjb/nJj2Y3Ly/nvXkLMGBmbi6nF1d9pnXoqtUszsnhtLXr+P6Gb4EgGfy2ferX7UybM5+Pmjbh2qI2zE1IVnd/tZTOZWXsuakqVV9XVMjTu7SqHD9t9VrOWr2GPTdv5pG8XfhLYUFS7CuWr2D3TWUcuWEDv+jQjllNclmRsEEfsn4DD34VfK9cOfBiyxaMzmvNfxN2Prd/tZQDvt1IUXl55Ov1i5Wr+PWKVThBMrqqXRG7b9rEF02qYjz/5SJ2LQt2yVEx+ny7kScWf8V6Mw7qlvpVeD9fuZorV6wEguQ9OCJhnrh2HTctXcZmoG/EPM5atYarl69I2weA0rnzaeqkjbH3xk2MW7QkbYz/t2wF56xeA8BnubmcVtwxpc09Xy3lqPUb0sY4f8UqLlu5ig1mfH/XYsoSEsXFK1by49VryCsP9oXlwL4RMW77+hsOX7+BewvyeCwveRs9a9Uazl21mqItW5jUvBkGXNyhXVL/Dt7wLc3dWW/GI3mtGZHfmvKEfly2fCXHrVuHY5wQccD61rwF5JeXA0FSfb1Fc6Y1a8KUZs0q29S0jU+cv5AOW8JDr0s+gLZ7pLTZGpkeKVZSiSGp9NvwLT9dtYbLOmT+LrEfrlmbtPNK9POVqzl79RoGdE19I1R4bNES3mnejPsK8iPrT1mzlquXraBfxA4EgqTxj4VLOGLX4rTzGLZsOaevWUtJt+gdxCHhhls9aSZ6c94ChufnRSYdIGXnWN2Adet5pWWLtPUA136znD8WFWZsk8lxa9fxYi2P3Pb9diPTIo74K5yyZi3Ppnm9K+Rt2cKqNEfcVy5fwYLGjRkXcQBR4Uer1zCpefPIAwCAm7/+hudbteTtNK/XBStW8YP16/lR59QddYWJ8xcyrnWrlAOACs8uWMTv2xYxM8NZ2pQ58/lh545JCT5RTa/nvUuWsiynEde3bZO2zdXfLOfPGWI0dk9KJtV12lxG17LNvNs8/Xu7vh2zbj2N3JlQi/fuDUuXsfemTez1y0nQds/tiqGkkkZcSUVEZGcz/MBr+X6vM7ZrWn34UUREksxdt6hO4iqpiIg0QDfNeLjmRttBSUVERGKjpCIiIrFRUhERkdgoqYiISGyUVEREJDZKKiIiEhslFRERiY2SioiIxEZJRUREYqOkIiIisVFSERGR2CipiIhIbGJJKmY2yMxmmtksMxsWUd/UzJ4M698zs24JdVeF5TPNbGBNMc2sexhjVhizSU3zEBGRHaPWScXMcoD7gOOAXsBZZtarWrNzgRXu3gO4E7glnLYXMATYBxgE3G9mOTXEvAW4M4y1Ioyddh4iIrLjxHGm0g+Y5e6z3X0TMBYYXK3NYGB0OPwUMMDMLCwf6+4b3X0OMCuMFxkznOboMAZhzFNqmEfsvv7q47oIKyKy04sjqXQGvkwYXxCWRbZx9zJgFdAmw7TpytsAK8MY1eeVbh5JzOx8Mys1s9KlS5du04JWKCzssV3TiYhkiyuXr6iTuA3uRr27j3D3Encvads282/Kp9M4t1nMvRIR2bEOX7+hTuLGkVQWAl0SxovDssg2ZtYYyAOWZZg2XfkyID+MUX1e6eYhIiI7SBxJ5QOgZ/hUVhOCG+/jq7UZDwwNh08HXnV3D8uHhE9udQd6Au+nixlO81oYgzDmczXMQ0REqqmTG85A45qbZObuZWZ2KTAByAFGuvsnZnYDUOru44GHgUfNbBawnCBJELYbB8wAyoBL3H0LQFTMcJa/B8aa2Y3Ah2Fs0s1DRER2HGvIB/MlJSVeWlq6XdP2Gd0n5t6IiOw4zy1YxG7XbN8dAjOb7O4lUXUN7ka9iIjUHSUVERGJjZKKiEgDVFc36pVUREQkNkoqIiINkNXRM1pKKiIiEhslFRGRBkj3VEREJOspqYiINEC2S8c6iaukIiLSEPX9aZ2EVVIREWmAzOpm96+kIiLSENXND+MqqYiINEjF/eokrJKKiEhDVNi9TsIqqYiINEBWR59UUVIREZHYKKmIiDRAphv1IiKS7ZRUREQaIN1TERGRrKekIiLSAOlMRUREsp6SiohIA5SVT3+ZWaGZTTSzz8P/BWnaDQ3bfG5mQxPKDzCz6WY2y8zusXAp08W1wD1h+4/MrG9CrC1mNjX8G1+b5RIRke1T2zOVYcAr7t4TeCUcT2JmhcB1wEFAP+C6hOTzAPBLoGf4N6iGuMcltD0/nL7CBnffL/w7uZbLJSIi26G2SWUwMDocHg2cEtFmIDDR3Ze7+wpgIjDIzDoCrd39XXd34O8J06eLOxj4uwfeBfLDOCIikgVqm1Tau/vicHgJ0D6iTWfgy4TxBWFZ53C4enmmuOliATQzs1Ize9fMTknXYTM7P2xXunTp0owLJyLyXVVXT381rnHGZi8DHSKqrkkccXc3M4+rY9sRd1d3X2hmuwGvmtl0d/8iIt4IYARASUlJ7P0VEWnIakwq7v6DdHVm9pWZdXT3xeFlqK8jmi0EjkwYLwZeD8uLq5UvDIfTxV0IdImaxt0r/s82s9eB/YGUpCIiIln69BcwHqh4mmso8FxEmwnAsWZWEN6gPxaYEF7eWm1mB4dPfZ2TMH26uOOBc8KnwA4GVoWJp8DMmgKYWRFwCDCjlssmIiLbqMYzlRrcDIwzs3OBecAZAGZWAlzo7ue5+3Iz+yPwQTjNDe6+PBy+GBgFNAdeDP/SxgVeAI4HZgHrgZ+H5XsDw82snCBR3uzuSioiImnU2z2VTNx9GTAgorwUOC9hfCQwMk273tsQ14FLIsr/A/TZxu6LiEjM9Il6ERGJjZKKiIjERklFRERio6QiIiKxUVIREZHYKKmIiEhslFRERCQ2SioiIg2QUzdffaikIiLSAOk36kVEJOspqYiISGyUVEREJDZKKiIiEhslFRERiY2SioiIxEZJRUSkAdLnVEREJOspqYiISGyUVEREJDZKKiIiEhslle3UrXW3+u7CDlPUvKjO53HmnmfWavomjZrwmwN+k7b+9iNu53cH/i5tfedWnXl28LMc1vmwtG16temVtu6oLkdxUIeDMvbx2oOvzVh/11F3ZazfGnsU7FHrGNngtJ6n1TrGvUffm7H+3N7nskvuLhnb/PXov2as/2WfX2asG3viWI7d9di0ba484MqM8f986J8z1gMcXnx4xvpf9P5FjTHipKSyncaeODZj/ciBI3njzDcy1v/rlH9ljDHhtAkZ66/oewWPDHwkbf3g3Qfz3o/fyxgj00ZREeO1M15LW39az9O4b8B9GWPcevitvHXmW2nrz+tzHifsdkJK+f7t9gfgseMfY/rQ6Rl36qMGjeKMPc9IKR/WbxhXH3Q1A7sN5Ke9fho57ZgTxvDSaS+xe/7u3H7E7Sn1g3cfzJSzp/DYcY9xyX6XRMa45+h7eGjgQ9zw/Rv4bclvI9sM7jGY5099Pu0yDOg6gKdOeiptfaeWnfjPWf9JWw/wz5P/mXFn+pcj/0Lfdn0zxnjh1Bdo27xt2voHfvAAZ+yRuq4rXNf/Oi7e7+KM87jnqHu4bP/L0tZfc/A17F24d9r64lbFvHPWOxQ2K0zbpm/7vlzR94qU8hzL4ey9z+aKA65g3EnjIqfdt+2+3HXUXRzR5QgePvbhlPq7jrqLkQNHcnnfy3n9jNdT6o8oPoLL+17OPm324Y4j7+CUHqektLl/wP38vPfPI6cHOKTzIZy0+0lp308AdxxxB/cNuC/t+u6R34Mr+l5B+xbtU+r0hZJZpmVuSyaePpFnTn4mZcee1zSPAzscSGGzQqb+dCqX7ndpypF4m2Zt6JbXjeaNm0fGn3DaBDq16lSZmAqbFXJu73OT2hzZ5UhKOpSk7eONh95Ii9wWaesv2e8SLu97ecYd/o2H3pi2DuB3B/6Ow4sPTznCv/GQYLrTep7Gcd2PI79ZfuT0vdr04tL9LmX/dvtzzK7HJNXdfsTtTB86nX3b7gvAkyc+mTL92BPGMumsSfRp24cWuS04e++zk+r7FPXhrL3OqhyPSoC9i3pXDrfIbZGyER/R5Qhyc3LJzcnlwn0vTNnJFLcqrhw+teepDN1naMpOd1i/YTTNacqurXflzTPf5Injn4hcH3sW7smeBXtS0j71dX3s+MfYpckuvP+T9xlxzAhGHDMiMsaRXY6MLK9Yx3cedWdlWfe87kltrup3FV1ad+HVM16NjNF1l64c2vlQ9mu3X2R9j/wenL7H6Vy070Vpz+Z75PfgqK5HsVfhXpH11xx0DbmNchlzwpiUuoePfZhxJ45j/KnjadWkVeX7rEKfoj5AkFxbN2nNuX3OTYkx9Zyp/L7f7wEo3qWYH/b8YVL9hfteyGPHP8aArgMA6NexX0qMAV0HcGCHAwEoaFZAu+btkuoHdR+UNH59/+tTYhxWHGwzbZq3YfrQ6fzxkD8m1R/d5WgAzul1Dq+d8Vrk631st+As6KJ9L+KNM9/g7SFvJ9X3LuqNmfGrvr9Kmbau1CqpmFmhmU00s8/D/wVp2g0N23xuZkMTyg8ws+lmNsvM7jEzyxTXzPYys3fMbKOZ/bbaPAaZ2cww1rDaLNfW6tCyAz0KeqTs2MefMr5yOKdRDhfse0HSkd/Ze5/Nbvm7AfDvU//N6EGjk3bsxa2K6dSqExAkk+lDp/PGmW/w471/XNnmxkNuZPf83YHgSDuvaR77td2vsr5xo8aVw1N+OgUIjnym/HQK1xx0DWNOGMMF37sAgPxm+YwaNIpmOc04ssuRlUf0iZcgXjj1hcrhC753AVcfdDVvnvlmZdJKTD7X9b+OwT0GM33odK7//vWV5RNPn1g5nN80nydPfJJRg0aR0ygHgC67dKmsP3n3k2nXInlDBZLOJPq268s+RfvQuknryrKCZslvwa67dE0ar36p4LlTnkuZxz5t9kkaT0wakLqT+depqWecP9n7J0njp/Y4NamPfdr2SapP3Bk8dfJTPDLokaQkeu3B19K2RfAeat64Of079ad/p/5JfUtcvw/+4EGuPOBKHjr2ocqyimUvbFbI20Pe5k+H/onxp4znkYGP0LZ5W07Y7YSk99hth9/G3oV7c9sRt1WWVewsT9r9pMozniOLj+Tpk5/msv0v45nBzyStlwFdB7BX4V48O/hZHvjBA1xz0DX87di/VfbnoI5VlwzvOvIuzv/e+ZUHYDmNclKWr1/HfuzdZm9yG+UCwY654qAD4LL9L2P60OlpLwPectgtKWUX75t8lD+019CUNi1zW0bGA2hkjRh+zPDK8b0L9+bE3U5MapPTKCfpoCnqTLAiiUFwOfZHe/wIADOjqHkR/Tv153ttv1fZ5s0z30yavrBZIXlN85LKKi65nrT7Sbw95G0+Oucj8pvmp12WWLj7dv8BtwLDwuFhwC0RbQqB2eH/gnC4IKx7HzgYMOBF4LhMcYF2wIHAn4DfJswjB/gC2A1oAkwDetXU/wMOOMDjsm7TOp/29TRfuGZhZP23Zd/6wKcGeu9Rvf3jbz6ObDNpwSR/bf5rXralLO18ysvLfdLCSV5eXh5Z/9aCt/zpz572jWUbk8pXb1ydMe7W6Pv3vv7g1AfT1m8q2+TzV83PGKPPqD4+YNwAX7RmUer0Wzb5BRMv8N6jevvX675OG2PMf8f4S3Ne8k1lmyJj9B7V23uP6u0T506MnP6z5Z/5re/f6q/MeyXtPO4svdN7j+rtf/vob5H1Zz1/lvce1dsPG3NY2hirNq7y6yZd56s2roqsv+m9myr7ms5zs57zz5d/nvb1XrNxjV836Tq//JXLI+s3bdnkP/n3T/zFOS+mjbE1Xp33qs9dNde3lG+pLFv57Up/cOqDSWXb6oPFH3jvUb3TvhZbyrf4S3Ne8lfnvZo2xrINy/zcl871N758I7L+k28+qXE9b96y2e//8H5fu2ltZP0367+pjLFh84aU+m/LvvX+j/f33qN6++Qlk9Muy+WvXJ62HxvLNlbO49q3r41ss3rjan/zyzd92tfT0i7LXz/8q/ce1duvfuvqyPp3Fr3j57xwjm/esjltjJoApZ4uL6Sr2Jo/YCbQMRzuCMyMaHMWMDxhfHhY1hH4NKpdTXGB66sllf7AhITxq4Craup/nElla5SXl2fcWUqwjqKSxbZY+e1Kv7P0zlol0bItZf7yvJcz7ojLtpTVOlEvXru4xkQstff58s99xjczahVjyldT/OW5L8fUo2jrNq3zj5d+nHJQuK2WrF1S6+0ok0xJpeoayfZp7+6Lw+ElQOrdIOgMfJkwviAs6xwOVy/f2rg1zSPyURwzOx84H6Br165RTeqMmVVewpBoZkZuTm6tYuQ1zeOKA66oVYycRjlJlyPStamtDi071DqG1KxHQY9ax6h4cKQutchtwT5F+9TcsAbtW9a0y6w7NSYVM3sZiHrnX5M44u5uZrF/mUzccd19BDACoKSkpG6+/EZEpIGqMam4+w/S1ZnZV2bW0d0Xm1lH4OuIZguBIxPGi4HXw/LiauULw+GtiVt9Hl0SxhNjiYjIDlLbR4rHAxWPSgwFUh+lgQnAsWZWED7FdSzB/Y/FwGozOzh86uuchOm3Jm6iD4CeZtbdzJoAQ8IYIiKyA9X2nsrNwDgzOxeYB5wBYGYlwIXufp67LzezPxLs+AFucPfl4fDFwCigOcHTXy/WELcDUAq0BsrN7AqCp7xWm9mlBAksBxjp7p/UctlERGQbWXAjv2EqKSnx0tLS+u6GiMhOxcwmu3vkJ6/1iXoREYmNkoqIiMRGSUVERGLToO+pmNlSggcBtlcR8E1M3akL2d4/yP4+Znv/QH2MQ7b3D7Krj7u6e+QnuRt0UqktMytNd7MqG2R7/yD7+5jt/QP1MQ7Z3j/YOfoIuvwlIiIxUlIREZHYKKnUTvSvJGWPbO8fZH8fs71/oD7GIdv7BztHH3VPRURE4qMzFRERiY2SioiIxEZJZTuY2SAzm2lms8xsWD32o4uZvWZmM8zsEzP7VVheaGYTzezz8H9BWG5mdk/Y74/MrO8O6meOmX1oZs+H493N7L2wH0+G3yyNmTUNx2eF9d12UP/yzewpM/vUzP5rZv2zaR2a2a/D1/djMxtjZs3qex2a2Ugz+9rMPk4o2+Z1ZmZDw/afm1nqj8PH38fbwtf5IzN7xszyE+quCvs408wGJpTXyfYe1b+Eut+YmZtZUTheL+twu6T7SUj9pf0J5RzgC2A3oAkwjeCbkuujLx2BvuHwLsBnQC/gVmBYWD4MuCUcPp7gm6ANOBh4bwf180rgCeD5cHwcMCQcfhC4KBy+GHgwHB4CPLmD+jcaOC8cbgLkZ8s6JPhV0zlA84R197P6XofA4UBf4OOEsm1aZ0AhMDv8XxAOF9RxH48FGofDtyT0sVe4LTcFuofbeE5dbu9R/QvLuxB84/o8oKg+1+F2LVd9znxn/AP6E/weTMX4VcBV9d2vsC/PAccAM4GOYVlHYGY4PBw4K6F9Zbs67FMx8ApwNPB8uFF8k7BhV67PcEPqHw43DttZHfcvL9xpW7XyrFiHVP1UdmG4Tp4HBmbDOgS6Vdthb9M6A84ChieUJ7Wriz5WqzsVeDwcTtqOK9ZjXW/vUf0DngL2BeZSlVTqbR1u658uf227io28woKwrF6Flzn2B94D2nvwI2gAS4CKH6yuj77fBfwOKA/H2wAr3b0sog+V/QvrV4Xt61J3YCnwSHiJ7iEza0mWrEN3XwjcDswHFhOsk8lk1zqssK3rrL63pV9Q9RtOWdFHMxsMLHT3adWqsqJ/W0NJ5TvAzFoB/wSucPfViXUeHL7Uy3PjZnYi8LW7T66P+W+lxgSXIB5w9/2BdQSXbirV8zosAAYTJL9OQEtgUH30ZVvU5zrbGmZ2DVAGPF7ffalgZi2Aq4E/1HdfakNJZdstJLjmWaE4LKsXZpZLkFAed/enw+KvzKxjWN8R+Dos39F9PwQ42czmAmMJLoHdDeSbWcWvjib2obJ/YX0esKwO+wfBkd0Cd38vHH+KIMlkyzr8ATDH3Ze6+2bgaYL1mk3rsMK2rrN62ZbM7GfAicBPwuSXLX3cneDgYVq4zRQDUyz4xdts6N9WUVLZdh8APcOnb5oQ3AwdXx8dMTMDHgb+6+5/SagaD1Q8BTKU4F5LRfk54ZMkBwOrEi5XxM7dr3L3YnfvRrCeXnX3nwCvAaen6V9Fv08P29fp0a67LwG+NLM9w6IBwAyyZB0SXPY62MxahK93Rf+yZh0m2NZ1NgE41swKwjOyY8OyOmNmgwgux57s7uur9X1I+PRcd6An8D47cHt39+nu3s7du4XbzAKCB3GWkEXrsEb1eUNnZ/0jeBLjM4KnQq6px34cSnCJ4SNgavh3PME19FeAz4GXgcKwvQH3hf2eDpTswL4eSdXTX7sRbLCzgH8ATcPyZuH4rLB+tx3Ut/2A0nA9PkvwFE3WrEPgf4FPgY+BRwmeUKrXdQiMIbjHs5lg53fu9qwzgvsas8K/n++APs4iuAdRsb08mND+mrCPM4HjEsrrZHuP6l+1+rlU3aivl3W4PX/6mhYREYmNLn+JiEhslFRERCQ2SioiIhIbJRUREYmNkoqIiMRGSUVERGKjpCIiIrFRUhHJQmZWbGZn1nc/RLaVkopIdhpA8B1kIjsVfaJeJMuY2aEE35u1ElgD/NDdZ9drp0S2kpKKSBYys5eA37p7yk/NimQzXf4SyU57EnyJpMhORUlFJMuYWRHBV5uX1dhYJMsoqYhkn27AovruhMj2UFIRyT6fAkVm9rGZfb++OyOyLXSjXkREYqMzFRERiY2SioiIxEZJRUREYqOkIiIisVFSERGR2CipiIhIbJRUREQkNv8fm/mwfBSX0QUAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot\n",
    "plt.plot(xi,H2-H2[0],'C1',xi,H4-H4[0],'C2')\n",
    "plt.xlabel(r'$t$')\n",
    "plt.savefig('modHam24.pdf',format='pdf',dpi=1200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "H0sc,_,_ = Hmod(np.transpose(scode['y']),UJet,a,h)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 0, '$t$')"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot\n",
    "plt.plot(scode['t'][2:-2],H0sc-H0sc[0])\n",
    "plt.xlabel(r'$t$')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f10f2932bb0>]"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x360 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig,axs = plt.subplots(1,3,figsize=(10,5))\n",
    "axs[0].plot(xi,H0-H0[0],'C0')\n",
    "axs[1].plot(xi,H2-H2[0],'C1')\n",
    "axs[2].plot(xi,H4-H4[0],'C2')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot small section\n",
    "ct = 190\n",
    "plt.plot(xi[:ct],H0[:ct]-H0[0],xi[:ct],H2[:ct]-H2[0],xi[:ct],H4[:ct]-H4[0])\n",
    "plt.xlabel(r'$t$')\n",
    "plt.savefig('modHam_section.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot small section\n",
    "ct = 190\n",
    "plt.plot(xi[:ct],(H2[:ct]-H2[0]),'C1',xi[:ct],(H4[:ct]-H4[0]),'C2')\n",
    "plt.xlabel(r'$t$')\n",
    "plt.savefig('modHam_section24.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "I0, I2, I4 = Imod(y,VJet,a,h)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot\n",
    "skip=1\n",
    "plt.plot(xi[::skip],I0[::skip]-I0[0],xi[::skip],I2[::skip]-I2[0],xi[::skip],I4[::skip]-I4[0])\n",
    "plt.xlabel(r'$t$')\n",
    "plt.savefig('modI.pdf',format='pdf',dpi=1200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot\n",
    "plt.plot(xi[::skip],I2[::skip]-I2[0],'C1',xi[::skip],I4[::skip]-I4[0],'C2')\n",
    "plt.xlabel(r'$t$')\n",
    "plt.savefig('modI24.pdf',format='pdf',dpi=1200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 0, '$t$')"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x360 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot small section\n",
    "ct = 190\n",
    "\n",
    "fig,axs = plt.subplots(1,4,figsize=(20,5))\n",
    "axs[0].plot(xi[:ct],I0[:ct]-I0[0],xi[:ct],I2[:ct]-I2[0],xi[:ct],(I4[:ct]-I4[0]))\n",
    "axs[0].set_xlabel(r'$t$')\n",
    "axs[1].plot(xi[:ct],(I2[:ct]-I2[0]),'C1',xi[:ct],(I4[:ct]-I4[0]),'C2')\n",
    "axs[1].set_xlabel(r'$t$')\n",
    "axs[2].plot(xi[:ct],I2[:ct]-I2[0],'C1')\n",
    "axs[2].set_xlabel(r'$t$')\n",
    "axs[3].plot(xi[:ct],(I4[:ct]-I4[0]),'C2')\n",
    "axs[3].set_xlabel(r'$t$')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(xi[:ct],I0[:ct]-I0[0],xi[:ct],I2[:ct]-I2[0],xi[:ct],(I4[:ct]-I4[0]))\n",
    "plt.xlabel(r'$t$')\n",
    "plt.savefig('modI_section.pdf',format='pdf',dpi=1200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> experiment1_diagonal/ModQunatities.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Conservation of modified quantities"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from odes import *\n",
    "from scipy import integrate"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Problem setup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "h = 0.15 # discretisation parameter\n",
    "N = int(1e4) # number of steps in time direction\n",
    "m = 5  # number of steps in stencil\n",
    "\n",
    "# matrices in stencil\n",
    "a1 = 0.3 # choose a >= 1/4 for a stable method\n",
    "a2 = 0.3 # choose a >= 1/4 for a stable method\n",
    "A2 = np.zeros((2,2))\n",
    "A2[0,0]=a1\n",
    "A2[1,1]=a2\n",
    "A1 = np.identity(2)-4*A2\n",
    "\n",
    "a = np.zeros((3,3))\n",
    "a[1:,1:]=A1\n",
    "\n",
    "# Jet of potential, starting with primitive\n",
    "UJet = [0]*10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# UJet[0] = [lambda x: 1/2*(-x[0]**2-x[1]**2) , lambda x: -1*x[1], lambda x: -1, lambda x:0, lambda x: 0, lambda x:0 ]\n",
    "# UJet[1] = [lambda x: -1*x[0], lambda x:0, lambda x: 0, lambda x:0, lambda x:0  ]\n",
    "# UJet[2] = [lambda x: -1, lambda x:0, lambda x: 0, lambda x:0 ]\n",
    "# UJet[3] = [lambda x: 0, lambda x:0, lambda x: 0, lambda x:0 ]\n",
    "# UJet[4] = [lambda x: 0, lambda x:0, lambda x: 0, lambda x:0 ]\n",
    "# UJet[5] = [lambda x: 0, lambda x:0, lambda x: 0, lambda x:0 ]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "UJet =[ [ \n",
    " lambda x: np.exp(-0.5*x[0]**2 - x[1]**2/2.), \n",
    " lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[1]), \n",
    " lambda x:np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(-1 + x[1]**2), \n",
    " lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[1]*(-3 + x[1]**2)), \n",
    " lambda x:   np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(3 - 6*x[1]**2 + x[1]**4), \n",
    " lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[1]*(15 - 10*x[1]**2 + x[1]**4))], \n",
    "[ lambda x: -(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]), \n",
    " lambda x:np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*x[1], \n",
    " lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(-1 + x[1]**2)), \n",
    " lambda x:    np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*x[1]*(-3 + x[1]**2), \n",
    " lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(3 - 6*x[1]**2 + x[1]**4)), \n",
    " lambda x:     np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*x[1]*(15 - 10*x[1]**2 + x[1]**4)], \n",
    "[ lambda x: np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(-1 + x[0]**2), \n",
    " lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(-1 + x[0]**2)*x[1]), \n",
    " lambda x:np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(-1 + x[0]**2)*(-1 + x[1]**2), \n",
    " lambda x:     -(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(-1 + x[0]**2)*x[1]*(-3 + x[1]**2)), \n",
    " lambda x:np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(-1 + x[0]**2)*(3 - 6*x[1]**2 + x[1]**4), \n",
    " lambda x:         -(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(-1 + x[0]**2)*x[1]*(15 - 10*x[1]**2 + x[1]**4))], \n",
    "[ lambda x: -(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(-3 + x[0]**2)), \n",
    " lambda x:np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(-3 + x[0]**2)*x[1], \n",
    " lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(-3 + x[0]**2)*(-1 + x[1]**2)), \n",
    " lambda x:         np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(-3 + x[0]**2)*x[1]*(-3 + x[1]**2), \n",
    " lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(-3 + x[0]**2)*(3 - 6*x[1]**2 + x[1]**4)), \n",
    " lambda x:         np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(-3 + x[0]**2)*x[1]*(15 - 10*x[1]**2 + x[1]**4)], \n",
    "[ lambda x: np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(3 - 6*x[0]**2 + x[0]**4), \n",
    " lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(3 - 6*x[0]**2 + x[0]**4)*x[1]), \n",
    " lambda x:         np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(3 - 6*x[0]**2 + x[0]**4)*(-1 + x[1]**2), \n",
    " lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(3 - 6*x[0]**2 + x[0]**4)*x[1]*(-3 + x[1]**2)), \n",
    " lambda x:         np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(3 - 6*x[0]**2 + x[0]**4)*(3 - 6*x[1]**2 + x[1]**4), \n",
    " lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(3 - 6*x[0]**2 + x[0]**4)*x[1]*(15 - 10*x[1]**2 + x[1]**4))], \n",
    "[ lambda x: -(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(15 - 10*x[0]**2 + x[0]**4)), \n",
    " lambda x:np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(15 - 10*x[0]**2 + x[0]**4)*x[1], \n",
    " lambda x:         -(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(15 - 10*x[0]**2 + x[0]**4)*(-1 + x[1]**2)), \n",
    " lambda x:np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(15 - 10*x[0]**2 + x[0]**4)*x[1]*(-3 + x[1]**2), \n",
    " lambda x:         -(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(15 - 10*x[0]**2 + x[0]**4)*(3 - 6*x[1]**2 + x[1]**4)), \n",
    " lambda x:         np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(15 - 10*x[0]**2 + x[0]**4)*x[1]*(15 - 10*x[1]**2 + x[1]**4)]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# U(x) = 1/2 V(||x||²)\n",
    "# scheme only rotational invariant, if A1, A2 commutes with rotation matrix\n",
    "VJet = [lambda r: 2*np.exp(-1/2*r),\n",
    "        lambda r: -np.exp(-1/2*r),\n",
    "        lambda r: 1/2*np.exp(-1/2*r),\n",
    "        lambda r: -1/4*np.exp(-1/2*r),\n",
    "        lambda r: 1/8*np.exp(-1/2*r)\n",
    "       ]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Compute consistent initial values using a modified ODE\n",
    "0, 1h,2h,...,(m-1)*h"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "# integrate ode until (m-1)*h using small Euler steps\n",
    "NN = 800\n",
    "hh=h/NN\n",
    "\n",
    "zz = np.zeros(((m-1)*NN+1,4))\n",
    "zz[0] = [1.,-1.,0.1,-0.2]\n",
    "\n",
    "for j in range(1,(m-1)*NN+1):\n",
    "    # zz[j] = zz[j-1]+hh*ode0(zz[j-1],UJet,a)\n",
    "    # zz[j] = zz[j-1]+hh*ode2(zz[j-1],UJet,a,h)\n",
    "     zz[j] = zz[j-1]+hh*ode4(zz[j-1],UJet,a,h)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f10f4d18220>,\n",
       " <matplotlib.lines.Line2D at 0x7f10f4d18250>,\n",
       " <matplotlib.lines.Line2D at 0x7f10f4d183d0>,\n",
       " <matplotlib.lines.Line2D at 0x7f10f4d18490>]"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(np.linspace(0,m-1,(m-1)*NN+1),zz)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Continue solution using functional equation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "# initialisation \n",
    "y = np.zeros((N,2))\n",
    "\n",
    "# initialise m-1 previous values consistently\n",
    "for j in range(0,m):\n",
    "    y[j] = zz[j*NN,:2]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "# compute values of functional equation\n",
    "for j in range(2,N-2):\n",
    "    \n",
    "    #b = -A2.dot(y[j-2]) - A1.dot(y[j-1]) + 4*y[j]-A1.dot(y[j+1]) + h**2*np.array([UJet[1][0](y[j]),UJet[0][1](y[j])])\n",
    "    b = -A1.dot(y[j+1]+y[j-1]) + 2*A1.dot(y[j])+2*A2.dot(y[j])-A2.dot(y[j-2])+ h**2*np.array([UJet[1][0](y[j]),UJet[0][1](y[j])])\n",
    "    \n",
    "    y[j+2]=np.linalg.solve(A2,b)\n",
    "    \n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Compare with scipy integrate\n",
    "xi0 = np.linspace(0,(N-1)*h,N)\n",
    "scode=integrate.solve_ivp(lambda t,z: ode0(z,UJet,a),[0,(N-1)*h],zz[0],t_eval=xi0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f10f2ba2730>]"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x360 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot solution\n",
    "\n",
    "fig,axs = plt.subplots(1,4,figsize=(20,5))\n",
    "axs[0].plot(xi0,y,'-')\n",
    "axs[0].set_xlabel(r'$t$')\n",
    "axs[0].set_ylabel(r'$y_i$')\n",
    "axs[1].plot(y[:,0],y[:,1])\n",
    "axs[1].set_xlabel(r'$y_1$')\n",
    "axs[1].set_ylabel(r'$y_2$')\n",
    "\n",
    "axs[2].plot(scode['t'],scode['y'][0],scode['t'],scode['y'][1])\n",
    "axs[3].plot(scode['y'][0],scode['y'][1])\n",
    "\n",
    "#fig.savefig('dynamics.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# replot and save\n",
    "plt.plot(y[:,0],y[:,1])\n",
    "plt.xlabel(r'$y_1$')\n",
    "plt.ylabel(r'$y_2$')\n",
    "plt.savefig('dynamics.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Modified Hamiltonian"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "H0, H2, H4 = Hmod(y,UJet,a,h)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "xi = xi0[2:-2]\n",
    "\n",
    "skip = 1\n",
    "\n",
    "# plot\n",
    "plt.plot(xi[::skip],H0[::skip]-H0[0],xi[::skip],H2[::skip]-H2[0],xi[::skip],H4[::skip]-H4[0])\n",
    "plt.xlabel(r'$t$')\n",
    "plt.savefig('modHam.pdf',format='pdf',dpi=1200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot\n",
    "plt.plot(xi,H2-H2[0],'C1',xi,H4-H4[0],'C2')\n",
    "plt.xlabel(r'$t$')\n",
    "plt.savefig('modHam24.pdf',format='pdf',dpi=1200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "H0sc,_,_ = Hmod(np.transpose(scode['y']),UJet,a,h)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 0, '$t$')"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot\n",
    "plt.plot(scode['t'][2:-2],H0sc-H0sc[0])\n",
    "plt.xlabel(r'$t$')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f10f2932bb0>]"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x360 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig,axs = plt.subplots(1,3,figsize=(10,5))\n",
    "axs[0].plot(xi,H0-H0[0],'C0')\n",
    "axs[1].plot(xi,H2-H2[0],'C1')\n",
    "axs[2].plot(xi,H4-H4[0],'C2')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot small section\n",
    "ct = 190\n",
    "plt.plot(xi[:ct],H0[:ct]-H0[0],xi[:ct],H2[:ct]-H2[0],xi[:ct],H4[:ct]-H4[0])\n",
    "plt.xlabel(r'$t$')\n",
    "plt.savefig('modHam_section.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot small section\n",
    "ct = 190\n",
    "plt.plot(xi[:ct],(H2[:ct]-H2[0]),'C1',xi[:ct],(H4[:ct]-H4[0]),'C2')\n",
    "plt.xlabel(r'$t$')\n",
    "plt.savefig('modHam_section24.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "I0, I2, I4 = Imod(y,VJet,a,h)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot\n",
    "skip=1\n",
    "plt.plot(xi[::skip],I0[::skip]-I0[0],xi[::skip],I2[::skip]-I2[0],xi[::skip],I4[::skip]-I4[0])\n",
    "plt.xlabel(r'$t$')\n",
    "plt.savefig('modI.pdf',format='pdf',dpi=1200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXwAAAETCAYAAAA1Rb1FAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAAAtXklEQVR4nO3deXxU1f3/8deHhEV2EJBdVFxAWdRUxQ0UUaQKiKgotrhSa7Uubf2CuP3cra120X4t9duKK+KCgFKpC1YrLgSLIiqLgISwJGxhDdnO7497k8xkZpKZzEwyZN7PxyOP3Dn3zLln7tz7ued+7p0Zc84hIiINX6P67oCIiNQNBXwRkTShgC8ikiYU8EVE0oQCvohImlDAFxFJEykf8M3s72aWZ2ZfJ6i9UjNb7P/NTkSbIiL7A0v1+/DN7HRgF/Csc+6YBLS3yznXMv6eiYjsX1J+hO+c+xDYGlhmZoeZ2dtmtsjMPjKzo+qpeyIi+42UD/gRTAVudM4dD/wa+EsMz21mZtlm9qmZjU5K70REUlBmfXcgVmbWEjgZeMXMyoub+vPGAPeGeVquc+4cf/pg51yumR0KvG9mS5xz3ye73yIi9W2/C/h4ZyXbnXMDq85wzr0OvF7dk51zuf7/VWb2AXAsoIAvIg3efpfScc7tAFab2UUA5hkQzXPNrJ2ZlZ8NdABOAb5JWmdFRFJIygd8M3sJ+AQ40szWmdnVwHjgajP7ElgKjIqyuT5Atv+8+cDDzjkFfBFJCyl/W6aIiCRGyo/wRUQkMVL6om2HDh1cr1696rsbIiL7jUWLFm12znUMNy+lA36vXr3Izs6u726IiOw3zOyHSPOU0hERSRMK+CIiaUIBX0QkTSjgi4ikCQV8EZE0oYAvIpImFPBFRNKEAr7POccHOR9QUlaStGXsKtpFzs6cuNtxzlH1KzFWF6wmb09e3G0n0q6iXewr3RdUVubKmLliJsWlxQlZxt6SvRXTzrlav3/Lti4LWafFpcXsKtoVVJa/J5+dRTtjbn9f6T4K9hVUPP5hxw9s2bulVn2tanXBarYWBv1GUMX2XObK4m5/T/GeoMclZSUh6yUapWWlzPl+TkifSstK494eylwZRaVFIeVLNy9lw64NMbdXUlYSsu1u3L0x7OsuLCmMqe0V21aEfe837d4UWydrocEG/Ge+foZBLw4KO2/GshksyF3Ad1u/Y1vhNgA+XPchN75/I08veZqNuzdS5spYsH4B/ab1o9+0fsxfO7/i+Te8dwP3f3p/2LZLykq49YNb6TetH4vzFle0PX7ueMbMHsOI10dU1D19+un0m9aPexbcw9LNS4PaWVWwil1Fu7jtw9vYXri9onzZ1mX0f7Y//Z/tz8KNCyvKR74xkqGvDGXRpkUVgWVNwRr6TevHP1f/M6Sf2wq38dmGz/j5uz+n37R+FeXlrzfr+SxmLJsBwAc5HzD6jdH0m9aPzzd8DsCWvVt454d32Fm0k9UFq9mydwvLty2vaGdf6T4GvTSIQS8OYs73c8jdlQvA26vf5q4Fd/G3JX+rWF+LNi3iyrev5I7/3BG085Qf2N5e8zZfb/6aGctmsGzrsoo+9ZvWjxNeOIFP1n8CwG8X/pZjnzuWuz6+K+g1zVwxkxe+fYHNezeHfc/e/eFdxs4ZW7GethVu4/FFj3Pc88cx6KVBrN+1vqLuma+cydBXhlJcFhyglm9bTpkrY/7a+UEBbfb3sxn+2nCyns/i1OmnVpSfN/M8hswYwv2f3s93W78DYEHuAt5e8zb3f3p/xID65//+mYvnXFzxeHHeYka+MZLBLw9m2dZlFJcWM2vlLF5f8To3vn8jL377YkXdXUW7KtZfOP2m9ePG927kzo/v5OPcj3HOcc+CezjxxRPpN60f32/3vkX8zo/vZNBLg1ict7hiGwm0p3gPBfsKgtbR7uLdTP1qKrf/53ZeXf4q4L2Hg18ezMDnBnLc88cFtTH6jdE8/PnDYfuZsyOH06efzoptKyrKJn00ieOfP57BLw/mrFfOqigf99Y4zn7tbL7K/6riwFX+/mzYtQHnXMXrAsjZmcOc7+cw7NVhZD2fVVE+bek0hr06jEEvDSJvTx7FZcXc/+n9zFszjx+98KOKbTBQ3p48Ps79mKWbl7KqYFVF+ZjZYxg1axQzV8xk7Y61lLkybnjvBs569SzOn3l+yIEmkVL6y9OysrJcbT5p+/7a97lp/k0AjO8znlGHjaLPgX2495N7eWX5K0F1O7fozNXHXM0Dnz0QVN6/Q3++2vxVUNmc0XNoltmMYa8Oqyi7tt+1vL7idS7vezljDx/LaS+fFvSc+065jwc/ezBoJJp9eTbFpcUMein4gDT/4vk89eVTDOw0kMkfTa4oP7HziXyR9wUTjp7A00ueDnrOrFGzuP696ysCKkDrJq3ZUbQjqF67pu14c8yblJWVkb0pm0kfTQrasJZMWMLybcu5cPaFQc97ccSLXDb3sqCy2aNnM/mjySzdEnyQKm8HCAq4kbRr2o6Tu53MW6veCiqfO2YuPVr1oP+0/jhCt8/pP57OuLfGBZXNGT2HUbNGBQXb+RfPp13Tdgx8bmBF2XmHnseQHkPo274vXVp24Yb3b+Dj3I8B6NayG7m7cjkg84Cg9wvgodMe4u6P76aorHIUee/J91JcVsy2wm08sfiJivLxfcbTpmkbLjriIs6YcUbI+vky/0sun3t5UPlLP36JS9+6NKjs8/GfU1RaxMKNC3l6ydNB63vJhCUs3bw0ZD2Ee+8fG/IYvVr3YszsMRVlTRo1oc+Bfbhn0D30btebGctmcN+n9wU9b9Rho5j1/aygsg8v+ZDTXz49qOytC96iZ+uezFwxk7sW3BU077KjLuPCIy4M2q6Oan8UAzoO4OVlLwfV7dmqJ0N6DGH7vu3M/n42AFccfQXjjhpHt5bdAMjemM2V864Met7fz/k7V827KqQsZ2cOdy+4u6Ksf4f+PHz6w4x4fQQZlkGpK62YN3XYVE7sciIDnx0YtM29M/YdXlvxGk99+VRQ+9cNuC6k7Nlzn+XYTsfyQc4HPPjZg2zYHXxmsWTCEl5Z/gr3fhLuN5oqHdjsQN6/+H0aWe3G42a2yDmXFXZeQwz4g14cxK7i4BHSnNFzOP+N8xPVtbCO7XQs/837b1KXEY/ygBbOYW0O4/uC6H8HpmlG07AjkdtPvJ0HP3uw1n0sN/mEyTz0+UNxt1OdPu378O3Wb5O6jP3BnSfdGRLsI2ncqHHI2Q3A+Yeez5xVcxLdtYS74ugreGbpM0lr/w9D/sDNH9wcdzu/H/x7zu51dq2eq4AvIrIfue+U+xjde3StnltdwG+QOXzDaq4kIpKikhXDGmTAV7wXEQnVMAO+iMh+zEwjfBGRtJCsWzMTEvDN7O9mlmdmX0eYb2b2JzNbaWZfmdlx4eolSm0+GCMikipSPYf/DDC8mvnnAof7fxOB/03QckVEGpz2zdonpd2EBHzn3IfA1mqqjAKedZ5PgbZm1iURyxYRkejUVQ6/GxD4JTLr/LIQZjbRzLLNLDs/P79WC2vRuEWtnicikgrCfcI8EVLuoq1zbqpzLss5l9WxY9gfXq+RAr6ISKi6Cvi5QI+Ax939MhERqSpJX4BQVwF/NvBT/26dk4AC51zs31kqIiK1lpmIRszsJWAI0MHM1gF3A40BnHNPAXOBEcBKYA9wZfiWEqQs/u8AFxFpaBIS8J1zl9Yw3wG/SMSyorJrI2Qm5KWJiDQYKXfRVkREkkMBX0QkTSjgi4ikGLd+UVLaVcAXEUk1Hz2WlGYV8EVEUkyJvh5ZRCQ9/KZTh6S02yADfur+Sq+ISP1pkAFfRERCNciAn68PXYmIhGiQAV9EREIp4IuIpAkFfBGRNKGALyKSJhTwRUTShAK+iEiaUMAXEUkTCvgiImkiIQHfzIab2TIzW2lmk8LMv8LM8s1ssf93TSKWKyIi0Yv7I6lmlgE8CQwD1gELzWy2c+6bKlVfds7dEO/yRESkdhIxwj8BWOmcW+WcKwKmA6MS0K6IiCRQIgJ+NyAn4PE6v6yqC83sKzN71cx6JGC5IiISg7q6aDsH6OWc6w+8A0yLVNHMJppZtpll5+fn11H3REQavkQE/FwgcMTe3S+r4Jzb4pzb5z98Gjg+UmPOuanOuSznXFbHjh0T0D0REYHEBPyFwOFmdoiZNQHGAbMDK5hZl4CHI4FvE7BcERGJQdx36TjnSszsBmAekAH83Tm31MzuBbKdc7OBX5rZSKAE2ApcEe9yRUQkNgn5pRDn3FxgbpWyuwKmJwOTE7EsERGpHX3SVkQkTSjgi4ikCQV8EZE0oYAvIpImFPBFRNKEAr6ISJpQwBcRSRMK+CIiaUIBX0QkTSjgi4ikCQV8EZE0oYAvIpImFPBFRNKEAr6ISJpQwBcRSRMK+CIiaUIBX0QkTSjgRzB4z9767kLUuhaXJKXd83fuTkq7I3fuSkq7yXBKkraDNqWlSWlXYEyStq8zdu9JSrt1KSE/cWhmw4E/4v2m7dPOuYerzG8KPAscD2wBLnHOrUnEshPt9s1budTfYG7reCD/bNkiIe2+sH4j/fcVAXBnh/a80aplQtp9b20unUpLWd64MZM7Hsjypk0S0u7CNTk0c46ji/bx8IHtE9LmC+s30qG0lK4lpfTfV8T9HRLT7n9Xr63YkBc0a8bPunRKSLu/3Lqdawt2UAoMPKRnQto8ae9ebtpawDFFRbzX/ABuPqhjQtr9ScEObtu6nUIzfte+LS+3bpWQdh/N28xwP9D1S9A6APjwh3W0KysD4Mfdu7C2ceOEtDs3J5duJaUUmjE3Qfvu7zflc7Z/4L+6cyc+P6BZQtpdsnptxfScFs25vVOHhLRbnbhH+GaWATwJnAv0BS41s75Vql0NbHPO9QYeBx6Jd7nJMHLnropgD/Db/C08sTEv7nZfX7ehItgD3LZlW9xtAtybv4VO/kjxiOJintmwKe42L9yxiy9Xr6WZcwCM37GL+WvXxd3uF6vX0n9fEV1LvP5esnMXrUrL4m63aVlZ0Kjl5MLCuNsEeG3dBq4p2AF4o5jFq9dyWFFR9U+KwkP5WzjGb2fonr08v35j3G0C/HrrdgCaOccdW7bR2H//4jE3Z31FsAd4Z21uQtodtntPRbAHeCU3/nUwZPcePl+TQ4+SUhoBj+Rv4YUErNsH8zZXBHuAB/K3YAlYB11Kgs/Kz6+js4dEpHROAFY651Y554qA6cCoKnVGAdP86VeBoWZmCVh2qDjejAc2bw0pG7w3/gByeHFx0ONWzvHRD+s4oKz2AW9uTi4X7ApOubRyjuu3ba91m51KSrh7y9aQjaJDaRk3b43vIBVu/LZg7TqeWV/7g9Q12wuYvzY3pPwvcR6kT9mzlyOKiwncQDOAidt3xNXuc+s30qHKQW7AviKmxxHwztm1m/+uXhvynr2Wu6HWbZbrUSUodS4t5Ys1OXG1+cTGPB7N2xxU1ty5uNN8f87bzAFV9v3++4o4Mc7997Aq+27n0lK+WpMTV0quZ3Exc3PWh5Rfvb2g1m1GKxEBvxsQuBWs88vC1nHOlQAFwIHhGjOziWaWbWbZ+fn5sfemlseR6kaxtQ0gZ+zew1th3liAtmVltQ4g/Qv30aMk/AZ33fYdTA5z4IrG2J27iLT2ri7YWas2AX5dzRnN8fv21brdm7YV0CrMAf60vYX8cVMtth3gsKIiHqsSkMrFc13ngfwtDNwX/gzh6KIiOpXU7jrM5Tt2hs3LHlJcwuKAlEGsnqxmm8+o5aDqt3mbGby3kIww8x7YvJXHavmeHRVhvQI8HOG9jMaV23fQt6g47Ly/1LKvAG+t2xD2Pbt5WwH/CjOASaSUu2jrnJvqnMtyzmV17JiY/GZNWpeWhoy8Ap22t5DPajGy+VPeZnpWsyMP3127i6LPV5O6MeCyWo6WLtlR/fPmRDh4VeftnFwm7Kj+YPHquthHo+NqaPPMPXt5qhYH6pm5G2keIaC1cI4ZtRg59y4qYuSu6t/r82uYH8kh1VywzyA4TxytJavXcno1I+PFa3K4thaj0XNrSFtU91qq87/VvM8dysp4sxbb7ZXbd3BLNWfL/fcVcffmLTG3+9catskuSb6Yn4iAnwv0CHjc3S8LW8fMMoE2eBdv693CNTl8HMVRtblzDIshzxbNxtC9pJTFq9fG1O612wsijsIDHR/DqWzb0lI+/iGH9jWkmHqVlPDRD7Hl81tGkbY6srg4pp1nwZocpkRxHaRPNSO/cL5avbbGddunqJiZMR6gBhTW3I9fbiuIaZTfv3AfC9fk0CaOtGA41Z2NBfrltgI6x9DfP0QxIu5dXMxJe2M7i5q1bj0dalgHB5eUcFyM13aui2I/G7tzN1fFcOB7MG8zJ0exX87NWc9bfa6Put1YJCLgLwQON7NDzKwJMA6YXaXObGCCPz0WeN+5BFz5iODLrXBJDSPAcs1i6Mb/RLkzHFpUzNgob2nMAEZEObqbnruBX26LbgP7y6Z8bo8ytTNobyGty6JbD22jDDB99hXxjw2baBNlu2N37mZsFO/ZHzflh03jhNO+rIwvV69ldJRnPNEmA3sXF5MV5QF18J693L6l5vehEfDPnPW0i3KEd/uWrVFvu/+O8iCdtbewxrOxQJHSlVXduXkrQ6NMh/1tY35Ijj+SUTt3cWiUZwU/2xZ9+vTBvM0Rz/KquiXK/fF3m/KjvjDbo6SEnk0TcwdbVXEHfD8nfwMwD/gWmOGcW2pm95rZSL/a/wEHmtlK4FZgUrzLrU4jvDsVqjO+YCdv58SWLzuotLTGO1Y++GEds2I87T9rz96o0iVHR8gnhtPcuaA7jqozKca7hv66IY/+hdXn3v+Ql09WDXWquiqK6wRnxphHbwRMjuL1xXra/4e8fP68sfpRa++iIp7YlE+0N8o2AV6PYtt5fv3GmLaF9mVlNeaGL9y5i6djTIE1Ibp03MUxphjP2b2Hg4trfn33xXCt6uTCwrAXSqtasnptzHfM1HTBuWdxMeekyOd6EpLDd87Ndc4d4Zw7zDn3gF92l3Nutj9d6Jy7yDnX2zl3gnNuVSKWW5MrI1wUPXP3HiZt3Ua3CBc+q9OhtIxHqhmBHFjLU+xeJSV8UU2+tabcXyRv5ayPeIfNyJ27WLJ6bY2pnKpOLizkhQjXEY7fW8ina3Iqbr+MRY+SEu7N3xL29LtbcQnzY0wnlWvuHL+t5j1bsnotB8d40bRNmWPI3r1MijB6z3COv9XiPetQWsajeZu5Lz80xfXXDXksWb2WATGmqsDLDT9bzW2KUzZvDXsxtSZHFhfzSTXXt/5Ti/fMgDnrNvB2Ti4/LQjdh+f/sI6Pf8iJ+oysXI+Skoi3wQ4o3Fer6zPgXXD+U4SU1ZXbdyTkdulEsSRmVuKWlZXlsrOzY3/i48dAgbcRlgHDenQlLzOTG7Ztp4lzTCjYGdeRzgHTW7Xk8fZt2dvIa+ne/C0cva+II6IYmVRnbWYmo7t3odi/26h3UREzE3Cfcl5GBusyM1nTOJPexcXsbNSIrMJCmsbx9i9o1oxvmjbhj+3bAt6OWFM+NRprMjM5v0fXoLLAD1fF44ED2zG9dSsynaNbSQmPb9occttsbZQCL7RuxY5GjZi4vSDqUX11bu7UgQznOKFwH0cWFUW8yycWb7RsQZeSEq7pchAAEwp2cO32HXFfC/imSWMu6daFg0pK2JSZySu5G+haUhJ1qrA6/z6gGYuaNePYffvYlJHBuDhv4czPaMSuRo14rVVLmjjHL7YV1OpgV9WHBzTjF50rP/Q3oWBHxecjYnbBVBhwSa2eamaLnHNZYec19ICfTA5Y3TgTo/Z3GNTUPkSfW25ISvA+Bp6XkVHx4bJEtbu9UaOEHJj2Z583a0q/fUUh967HqxhY3qQJRyfgQ2r7s30GjV0cKZQkBfyEfLVCujKI+qJRbdtPV+UbZiKDfXm76R7sAU6I8fpKtBpD2gd7IK4z52RKufvwRUQkORTwRUTShAK+iEiaaJgBP4UvRIuI1JeGGfBFRCREwwz4SfrmZRGR/VnDDPhK6YiIhGiYAV9EREI0zICvlI6ISIiGGfCV0hERCdEwA76IiIRomAFfKR0RkRANM+ArpSMiEqJhBnwREQkRV8A3s/Zm9o6ZrfD/t4tQr9TMFvt/VX/vVkRE6kC8I/xJwHvOucOB94j8W7V7nXMD/b+REeqIiEgSxRvwRwHT/OlpwOg42xMRkSSJN+Af5Jwr/+XfjcBBEeo1M7NsM/vUzEZX16CZTfTrZufnh/9hYBERiV2NP3FoZu8CncPMmhL4wDnnzCzS7TEHO+dyzexQ4H0zW+Kc+z5cRefcVGAqeL9pW1P/REQkOjUGfOfcWZHmmdkmM+vinNtgZl2AvAht5Pr/V5nZB8CxQNiALyIiyRFvSmc2MMGfngDMqlrBzNqZWVN/ugNwCvBNnMutgU4MRESqijfgPwwMM7MVwFn+Y8wsy8ye9uv0AbLN7EtgPvCwcy7JAV9ERKqqMaVTHefcFmBomPJs4Bp/egHQL57lxE5frSAiUlUD/aStUjoiIlU10IAvIiJVNdCAr5SOiEhVDTTgK6UjIlJVAw34IiJSlQK+iEiaUMAXEUkTCvgiImlCAV9EJE0o4IuIpBpLzq3lCvgiIqnGJefW8oYZ8JO0skRE9mcNM+CLiOzPlNKJQZJWlohInVBKJwZK6YiIhGiYAV9EREI0zICvlI6ISIi4Ar6ZXWRmS82szMyyqqk33MyWmdlKM5sUzzKjopSOiEiIeEf4XwNjgA8jVTCzDOBJ4FygL3CpmfWNc7kiIhKjeH/T9lsAqz6FcgKw0jm3yq87HRgF6IfMRUTqUF3k8LsBOQGP1/llIiJSh2oc4ZvZu0DnMLOmOOdmJbpDZjYRmAjQs2fPRDcvIpK2agz4zrmz4lxGLtAj4HF3vyzS8qYCUwGysrJ09VVEJEHqIqWzEDjczA4xsybAOGB2HSxXREQCxHtb5gVmtg4YBLxlZvP88q5mNhfAOVcC3ADMA74FZjjnlsbXbRERiVW8d+nMBGaGKV8PjAh4PBeYG8+yYuxZ3S1KRCTR9OVpIiJpQl+eFgt9tYKISFUNNOArpSMi+zGldERE0oRSOiIiEg8FfBGRVKOUjohImlBKR0RE4qGALyKSapTSERFJE0rpiIhIPBTwRURSjVI6IiJpQikdERGJhwK+iEiaUMAXEUk1yuHHIEn5LxGROqEcvoiIxCPe37S9yMyWmlmZmWVVU2+NmS0xs8Vmlh3PMkVEGrwkpXTi+k1b4GtgDPDXKOqe4ZzbHOfyREQaviSldOL9EfNvASxJRyMREUmcusrhO+BfZrbIzCZWV9HMJppZtpll5+fn11H3RERSSH2ldMzsXaBzmFlTnHOzolzOqc65XDPrBLxjZt855z4MV9E5NxWYCpCVlaXbbUQk/dRXSsc5d1a8C3HO5fr/88xsJnACEDbgi4hIciQ9pWNmLcysVfk0cDbexV4REQknFT94ZWYXmNk6YBDwlpnN88u7mtlcv9pBwH/M7Evgc+At59zb8SxXRKRBS9G7dGYCM8OUrwdG+NOrgAHxLEdEROKnT9qKiKSaVEzpiIhIEui7dEREJB4NNODr9n0R2Y8ppSMiIvFQwBcRSRMK+CIiaUIBX0QkTSjgi4ikCQV8EZE0oYAvIpImFPBFRNKEAr6ISJpQwBcRSRMK+CIiaUIBX0QkTTTMgJ+krxYVEdmfxfsTh4+a2Xdm9pWZzTSzthHqDTezZWa20swmxbNMERGpnXhH+O8Axzjn+gPLgclVK5hZBvAkcC7QF7jUzPrGuVwREYlRXAHfOfcv51yJ//BToHuYaicAK51zq5xzRcB0YFQ8yxURadhS//vwrwL+Gaa8G5AT8HidXxaWmU00s2wzy87Pz09g90RE0ltmTRXM7F2gc5hZU5xzs/w6U4AS4IV4O+ScmwpMBcjKytLVVxGRBKkx4DvnzqpuvpldAZwHDHUu7O0xuUCPgMfd/TIREalD8d6lMxy4DRjpnNsTodpC4HAzO8TMmgDjgNnxLFdERGIXbw7/CaAV8I6ZLTazpwDMrKuZzQXwL+reAMwDvgVmOOeWxrlcERGJUY0pneo453pHKF8PjAh4PBeYG8+yREQkPg3zk7YiIhJCAV9EJE0o4IuIpAkFfBGRNNFAA74+ryUiUlUDDfgiIlJVAw34yfniIRGR/VkDDfhK6YiIVNVAA76IiFSlgC8ikiYU8EVEUo2l/g+giIhIIoT9pvn4KeCLiKQJBXwRkVSjlI6IiMRDAV9EJE00zIB/yk3e/58vSEx7QyYnpp3xryWmnes/DV+edVVi2m+o7siv7x6ktrY967sHdav/JXDI6fXdizoV72/aPmpm35nZV2Y208zaRqi3xsyW+D+DmB3PMqNy8o1w93Y46OjYntdlQPjyE38Wd5eAyP35xeextdP24PDl5z0eWzsTPwhffss3sbUTyRVvJaadO/LhZx/G305mExj+SPT1L3k+fPnPPoIbv4i/P6fcDJNyQst7nRZbO7d84/WpqtN+FVsQv+mr8OXh2q7OEeeGL79oWvjyZm1ja3/0U9B/XGj5yb+MrZ0jz4VWXWJ7Tji3LIV+F8XfTuf+cM5D3nS7XvG3F0a8I/x3gGOcc/2B5UB1Q+EznHMDnXNZcS4zOuUXPcpH+4HahNkJOh4Fp/8mtPzSl+GAdnDTl6Hzrvs4tKzlQXD6baHlJ10PrbvAjx8Ls+wjo99Yr/sPNGkeXd3q3LYauh4bWn72/dCmW/jn9B0NTVoFl530C/jV8tC6fc6HXqd6o6iqIp15Xfxs+PLMJuEPxmfeEb7+bavDlwOcdF1oWevu4ev2OjW07LqPoUt/OPCw0HndTwjfzm9WhS8f9v+gWevQ8oOOgbPuib6fbbpB536h5UMmRx7EVNW4ubfPXPh/weXdf+S93qPOC31Ot+PDl102PbS8x4lw9GgYPCl03q++C9+nTmEGSJ2OhoGXwsg/h847Y0r4diD0AN3teDj6Ajj87NC6NywK30b7w+A33weXHTIY2nQP/36dGGZbA/j5J+HLT7sVTvo5/GIhdE9OmIwr4Dvn/uX/SDnAp0CELbIeDbs3+HH7w+CWJeHr9jkfDj4luOzgk73/4Y64nY/xziQCUynH/RQOHRJcb8zfYLh/5P7R1dH1s8vA0FHtsZdX7tjHXxE87/LXvf/h0j1XzIUBl1Y+/ulsaN4+fD9OvtH7f94fQkea5z0OR42ofDz+NRj+ILQ6KLSd8tHxmKnB5Z37e2c64UZER5wLF1Sp/9PZ4fvZZQCcHOZgDmCN4Nr3g8uufDt83a7Hwo0RdvDGLaBRlZ997nxM+LoAl73sH2wC7rA497fQ4sDQutWd1Z11j/faAoNv39Fw69LQumP/Eb6N7j+CjMZw5l3eNh/oV8tDD07lgezoC6o05L+WPiNDl/HT2d7oNlD5eq96VtDxSO//4P+BFh1D2/rJG8GPj74Arl8Ad24OLm/pPzezSej2mdE4tN3yfrapEpoyD/D+9xsbfFBs1yv8wRy8gUqTFuHntekeGjvOvh+u/wwOPye4/KC+cPv64LIRv/Nesxl0PCL8MhIgkTn8q4B/RpjngH+Z2SIzm5jAZcbul/6RfnJu8FH/4ue8/+0PqSwb/1r4ERhU5vXNvDfrgPYw/GEYcjv0OiV4ZNuiQ+T+XDq9sp1JOd7p6pl3wk9mehti4Cjh1Fsrp8//Y3A7vYd6/zv1CU5F9DjR68/QuyrL2gWkhM7/U/h+ZV0JFz1T+bhzP+8g8aNrKssym1ZOT/x3xJcYtJ7Lz7waBeycE96Eewq8nXhAlTOCQwdXTjcPWI8DLvXqH3NhcP2hd8MBbUNHnwcPqpwe/nDl9Jl3QuNm3si9TU9o1dUrv+4/Xvu3fhv5dQXOO/hUb/00bw93b/MeAxwx3Pvf8ajg55YHQAg+OHXL8vrTqJEXjMa/Ci06wQVPefMPG1pZ95alcMyYCJ3z13PHI7xt/pix3uMBl0LLTnDVPMhs5pVN2Rj5rLFf+fMugTvyguc1ygwOpIEHqE59guue+6j/nEahgTGjCRx2RuXjoXdVbnuWEVx39FPh+/nzT6BRRvgz8UMHe9tq+ToA6DqwcrpJy8rpn8z0ttFfLAxtp3Gz0P6UDwgBep9VOT38Ee8A1OkoGD+jsjwjYJ8p16pr8H6VRJk1VTCzd4HOYWZNcc7N8utMAUqAFyI0c6pzLtfMOgHvmNl3zrmwSVn/gDARoGfPBF1E+vVK+HaWt+OUa9rS+7vmfehweGVgry6feEM2POGfag0JODVtlAH/UyWN0CpglYVLIZU7MiDf2ay1d7oaaOjd0KYH9B0FbXtEbidQn/O9nfOTJ2DAZV5Z667e2cjebcGj++MnwBw/ndSmSvuBAb08gPY4wdu55t3ujSLLdR3opRx2rAtN2TQNOGie9mvv/zkPQG42bF4eOmq+4K8wb0po+uX6T+F3vb20WfmB8IwpsD0Hxr0I29ZAjx9Ro6yrvfZHPVl5oOx8jHfmt+rfMOcmOLC3V96yU+R2mvsj9zY94MKnK8vNYPwrsGFx5cH1Zx/C/X5b138W3E5gHvmgvsHzDh8Gv1lR+fgnr8OTJ8GWlcHB1swLVs/5I/S+VUbkI/8MJ0yEnidW1v/N9+BKofEBAe0EjAFbdPKeUy6zqTeqXvORdybW2D9g/OZ7KC3ytrFyjTK9M4ut33tpj/K64A1WvnnDm74h29t/wEsb7VjvXXuoaKeRd0B6oLN3ptw6YF2V96W8b+CP0HtDQS7c+k3w6zn7fvj6VW/gEJiCOfs++NuZ3nRLf7/teATctdX7xOt/n6uMD5lNvO1z5s8AC07fnnqLN7j74BFvwBTo2vdh73Zv/wHvIFeuSfOk3XcfwjkX1x9wBfAJ0DzK+vcAv46m7vHHH+/qXNEe537fx7m7WzuXvzx0/salzq1fHEU7e53L/odzBbmh8/JXeO3f3Tq+vt7bwWvjT3Gup3/82LmHeoafl/uFc2sWOFdcWHM7xYXO7dsdWl601+vnh7+Lr59lZc7Nfyj8+xJOwXrnvnzZuR8+iW+5jx/j9T/3i/ja+cspzt3bMbS8pMh7D+fd4a2rmpSVeX9VFeR6/Xz08PDzo7Vjg9fO82ND5+3e4q3TaH0317k9W0PL37nbW8buLbXupistde7bN5179WrnSksqyyOtH+ecW/4v5/Zur/0ynfP6fHdr5+ZNia+dLasSs19UAWS7CDHVXBzf2WBmw4HHgMHOubD3vJlZC6CRc26nP/0OcK9zLkJStVJWVpbLzk7+TT0hnIOdG4NHE4m2dzu4ssi59Kja2AYlReFz6JI4pcXee5UZ5nQ8lTgHH/3OS10EpiZrY/VH3llb01Y1Vq2VsjIo3B7f9l+fdm/xUoeNMmqsWq3SYu9sKIEjfDNb5CLcHBNvwF8JNAW2+EWfOueuM7OuwNPOuRFmdigw05+fCbzonHsgmvbrLeCLiOynqgv4Nebwq+Oc6x2hfD0wwp9eBUR5b5iIiCRLw/ykrYiIhFDAFxFJEwr4IiJpQgFfRCRNKOCLiKQJBXwRkTShgC8ikibi+uBVsplZPvBDLZ/eAdhcY636k+r9A/UxEVK9f5D6fUz1/kFq9fFg51yYryRN8YAfDzPLjvRps1SQ6v0D9TERUr1/kPp9TPX+wf7RR1BKR0QkbSjgi4ikiYYc8KfWXKVepXr/QH1MhFTvH6R+H1O9f7B/9LHh5vBFRCRYQx7hi4hIAAV8EZE00eACvpkNN7NlZrbSzCbV/Iyk9aOHmc03s2/MbKmZ3eSXtzezd8xshf+/nV9uZvYnv99fmdlxddTPDDP7r5m96T8+xMw+8/vxspk18cub+o9X+vN71VH/2prZq2b2nZl9a2aDUmkdmtkt/vv7tZm9ZGbN6nsdmtnfzSzPzL4OKIt5nZnZBL/+CjObUAd9fNR/n78ys5lm1jZg3mS/j8vM7JyA8qTt7+H6GDDvV2bmzKyD/7he1mPMIv324f74B2QA3wOHAk2AL4G+9dSXLsBx/nQrYDnQF/gtMMkvnwQ84k+PAP4JGHAS8Fkd9fNW4EXgTf/xDGCcP/0U8HN/+nrgKX96HPByHfVvGnCNP90EaJsq6xDoBqwGDghYd1fU9zoETgeOA74OKItpnQHtgVX+/3b+dLsk9/FsINOffiSgj339fbkpcIi/j2cke38P10e/vAcwD+9DoR3qcz3G/Jrqa8FJeTEwCJgX8HgyMLm+++X3ZRYwDFgGdPHLugDL/Om/ApcG1K+ol8Q+dQfeA84E3vQ31s0BO13F+vQ38EH+dKZfz5LcvzZ+QLUq5SmxDvECfo6/M2f66/CcVFiHQK8qwTSmdQZcCvw1oDyoXjL6WGXeBcAL/nTQfly+Hutifw/XR+BVvF/xW0NlwK+39RjLX0NL6ZTvgOXW+WX1yj91Pxb4DDjIObfBn7URKP8F8vro+x+A24Ay//GBwHbnXEmYPlT0z59f4NdPpkOAfOAfftrpaTNrQYqsQ+dcLvA7YC2wAW+dLCK11mG5WNdZfe9LV+GNmKmmL3XeRzMbBeQ6576sMitl+lidhhbwU46ZtQReA252zu0InOe8Q3693BdrZucBec65RfWx/Chl4p1S/69z7lhgN146okI9r8N2wCi8A1NXoAUwvD76Eov6XGfRMLMpQAnwQn33JZCZNQduB+6q777UVkML+Ll4+bVy3f2yemFmjfGC/QvOudf94k1m1sWf3wXI88vruu+nACPNbA0wHS+t80egrZmV/7h9YB8q+ufPbwNsSWL/wBsNrXPOfeY/fhXvAJAq6/AsYLVzLt85Vwy8jrdeU2kdlot1ndXLvmRmVwDnAeP9A1Mq9fEwvIP7l/5+0x34wsw6p1Afq9XQAv5C4HD/LokmeBfGZtdHR8zMgP8DvnXOPRYwazZQfqV+Al5uv7z8p/7V/pOAgoBT8IRzzk12znV3zvXCW0/vO+fGA/OBsRH6V97vsX79pI4SnXMbgRwzO9IvGgp8Q4qsQ7xUzklm1tx/v8v7lzLrMECs62wecLaZtfPPZM72y5LGzIbjpRhHOuf2VOn7OP8up0OAw4HPqeP93Tm3xDnXyTnXy99v1uHdmLGRFFqP1aqviwfJ+sO7Wr4c7+r9lHrsx6l4p81fAYv9vxF4Odv3gBXAu0B7v74BT/r9XgJk1WFfh1B5l86heDvTSuAVoKlf3sx/vNKff2gd9W0gkO2vxzfw7nRImXUI/D/gO+Br4Dm8O0nqdR0CL+FdUyjGC0pX12ad4eXRV/p/V9ZBH1fi5bvL95enAupP8fu4DDg3oDxp+3u4PlaZv4bKi7b1sh5j/dNXK4iIpImGltIREZEIFPBFRNKEAr6ISJpQwBcRSRMK+CIiaUIBX0QkTSjgi4ikCQV8kRiZWXczu6S++yESKwV8kdgNxftOH5H9ij5pKxIDMzsV73totgM7gTHOuVX12imRKCngi8TIzN4Gfu2cC/npO5FUppSOSOyOxPvCNJH9igK+SAz8H60ucJW/aCWy31DAF4lNL2B9fXdCpDYU8EVi8x3Qwcy+NrOT67szIrHQRVsRkTShEb6ISJpQwBcRSRMK+CIiaUIBX0QkTSjgi4ikCQV8EZE0oYAvIpIm/j9RvFtWC/V95QAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot\n",
    "plt.plot(xi[::skip],I2[::skip]-I2[0],'C1',xi[::skip],I4[::skip]-I4[0],'C2')\n",
    "plt.xlabel(r'$t$')\n",
    "plt.savefig('modI24.pdf',format='pdf',dpi=1200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 0, '$t$')"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x360 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot small section\n",
    "ct = 190\n",
    "\n",
    "fig,axs = plt.subplots(1,4,figsize=(20,5))\n",
    "axs[0].plot(xi[:ct],I0[:ct]-I0[0],xi[:ct],I2[:ct]-I2[0],xi[:ct],(I4[:ct]-I4[0]))\n",
    "axs[0].set_xlabel(r'$t$')\n",
    "axs[1].plot(xi[:ct],(I2[:ct]-I2[0]),'C1',xi[:ct],(I4[:ct]-I4[0]),'C2')\n",
    "axs[1].set_xlabel(r'$t$')\n",
    "axs[2].plot(xi[:ct],I2[:ct]-I2[0],'C1')\n",
    "axs[2].set_xlabel(r'$t$')\n",
    "axs[3].plot(xi[:ct],(I4[:ct]-I4[0]),'C2')\n",
    "axs[3].set_xlabel(r'$t$')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(xi[:ct],I0[:ct]-I0[0],xi[:ct],I2[:ct]-I2[0],xi[:ct],(I4[:ct]-I4[0]))\n",
    "plt.xlabel(r'$t$')\n",
    "plt.savefig('modI_section.pdf',format='pdf',dpi=1200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> experiment1_diagonal/UJet_pepare.py <==
[ [ 
 lambda x: np.exp(-0.5*x[0]**2 - x[1]**2/2.), 
 lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[1]), 
 lambda x:np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(-1 + x[1]**2), 
 lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[1]*(-3 + x[1]**2)), 
 lambda x:   np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(3 - 6*x[1]**2 + x[1]**4), 
 lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[1]*(15 - 10*x[1]**2 + x[1]**4))], 
[ lambda x: -(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]), 
 lambda x:np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*x[1], 
 lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(-1 + x[1]**2)), 
 lambda x:    np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*x[1]*(-3 + x[1]**2), 
 lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(3 - 6*x[1]**2 + x[1]**4)), 
 lambda x:     np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*x[1]*(15 - 10*x[1]**2 + x[1]**4)], 
[ lambda x: np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(-1 + x[0]**2), 
 lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(-1 + x[0]**2)*x[1]), 
 lambda x:np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(-1 + x[0]**2)*(-1 + x[1]**2), 
 lambda x:     -(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(-1 + x[0]**2)*x[1]*(-3 + x[1]**2)), 
 lambda x:np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(-1 + x[0]**2)*(3 - 6*x[1]**2 + x[1]**4), 
 lambda x:         -(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(-1 + x[0]**2)*x[1]*(15 - 10*x[1]**2 + x[1]**4))], 
[ lambda x: -(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(-3 + x[0]**2)), 
 lambda x:np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(-3 + x[0]**2)*x[1], 
 lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(-3 + x[0]**2)*(-1 + x[1]**2)), 
 lambda x:         np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(-3 + x[0]**2)*x[1]*(-3 + x[1]**2), 
 lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(-3 + x[0]**2)*(3 - 6*x[1]**2 + x[1]**4)), 
 lambda x:         np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(-3 + x[0]**2)*x[1]*(15 - 10*x[1]**2 + x[1]**4)], 
[ lambda x: np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(3 - 6*x[0]**2 + x[0]**4), 
 lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(3 - 6*x[0]**2 + x[0]**4)*x[1]), 
 lambda x:         np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(3 - 6*x[0]**2 + x[0]**4)*(-1 + x[1]**2), 
 lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(3 - 6*x[0]**2 + x[0]**4)*x[1]*(-3 + x[1]**2)), 
 lambda x:         np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(3 - 6*x[0]**2 + x[0]**4)*(3 - 6*x[1]**2 + x[1]**4), 
 lambda x:-(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*(3 - 6*x[0]**2 + x[0]**4)*x[1]*(15 - 10*x[1]**2 + x[1]**4))], 
[ lambda x: -(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(15 - 10*x[0]**2 + x[0]**4)), 
 lambda x:np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(15 - 10*x[0]**2 + x[0]**4)*x[1], 
 lambda x:         -(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(15 - 10*x[0]**2 + x[0]**4)*(-1 + x[1]**2)), 
 lambda x:np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(15 - 10*x[0]**2 + x[0]**4)*x[1]*(-3 + x[1]**2), 
 lambda x:         -(np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(15 - 10*x[0]**2 + x[0]**4)*(3 - 6*x[1]**2 + x[1]**4)), 
 lambda x:         np.exp(-0.5*x[0]**2 - x[1]**2/2.)*x[0]*(15 - 10*x[0]**2 + x[0]**4)*x[1]*(15 - 10*x[1]**2 + x[1]**4)]]


==> experiment1_diagonal/odes.py <==
import numpy as np

def ode0(z,UJet,a):

	# first order formulation of ODE
	
	# z = [u0,u1,ud0,ud1]
	u = z[:2]
	ud = z[2:]
	
	U = np.zeros((2,2))
	
	U[1,0] = UJet[1][0](u)
	U[0,1] = UJet[0][1](u)

	r = np.array([U[1,0],U[0,1]])

	return np.concatenate([ud,r])


def ode2(z,UJet,a,h):

	# first order formulation of modified ODE 2
	
	u = z[:2]
	ud = z[2:]

	U = np.zeros((4,4))

	U[1,0] = UJet[1][0](u)
	U[0,1] = UJet[0][1](u)

	U[0,2] = UJet[0][2](u)
	U[0,3] = UJet[0][3](u)
	
	U[1,1] = UJet[1][1](u)
	U[1,2] = UJet[1][2](u)

	U[2,1] = UJet[2][1](u)

	U[3,0] = UJet[3][0](u)

	xd1 = ud[0]
	xd2 = ud[1]

	rhs = np.array([(3*a[1,2]*(U[0,1]*U[0,2] + xd2**2*U[0,3] + U[1,0]*U[1,1] + 2*xd1*xd2*U[1,2] + xd1**2*U[2,1]) + 
	(-4 + 3*a[1,1])*(U[0,1]*U[1,1] + xd2**2*U[1,2] + U[1,0]*U[2,0] + 2*xd1*xd2*U[2,1] + xd1**2*U[3,0]))/12.,
	(-4*(U[0,1]*U[0,2] + xd2**2*U[0,3] + U[1,0]*U[1,1] + 2*xd1*xd2*U[1,2] + xd1**2*U[2,1]) + 
	3*a[2,2]*(U[0,1]*U[0,2] + xd2**2*U[0,3] + U[1,0]*U[1,1] + 2*xd1*xd2*U[1,2] + xd1**2*U[2,1]) + 
	3*a[1,2]*(U[0,1]*U[1,1] + xd2**2*U[1,2] + U[1,0]*U[2,0] + 2*xd1*xd2*U[2,1] + xd1**2*U[3,0]))/12.])

	r = ode0(z,UJet,a)[2:] + h**2*rhs

	return np.concatenate([ud,r])


def ode4(z,UJet,a,h):

	# first order formulation of modified ODE 4
	
	u = z[:2]
	ud = z[2:]
	
	
	U = np.zeros((6,6))


	U[0,1] = UJet[0][1](u)
	U[0,2] = UJet[0][2](u)
	U[0,3] = UJet[0][3](u)
	U[0,4] = UJet[0][4](u)
	U[0,5] = UJet[0][5](u)

	U[1,0] = UJet[1][0](u)	
	U[1,1] = UJet[1][1](u)
	U[1,2] = UJet[1][2](u)
	U[1,3] = UJet[1][3](u)
	U[1,4] = UJet[1][4](u)

	U[2,0] = UJet[2][0](u)
	U[2,1] = UJet[2][1](u)
	U[2,2] = UJet[2][2](u)
	U[2,3] = UJet[2][3](u)
	
	U[3,0] = UJet[3][0](u)
	U[3,1] = UJet[3][1](u)
	U[3,2] = UJet[3][2](u)
	
	U[4,0] = UJet[4][0](u)
	U[4,1] = UJet[4][1](u)

	U[5,0] = UJet[5][0](u)

	xd1 = ud[0]
	xd2 = ud[1]


	rhs =     np.array([(128*xd2**2*U[0,3]*U[1,1] - 150*xd2**2*a[1,1]*U[0,3]*U[1,1] + 45*xd2**2*a[1,1]**2*U[0,3]*U[1,1] - 60*xd2**2*a[2,2]*U[0,3]*U[1,1] + 
	45*xd2**2*a[1,1]*a[2,2]*U[0,3]*U[1,1] + 128*U[1,0]*U[1,1]**2 - 150*a[1,1]*U[1,0]*U[1,1]**2 + 45*a[1,1]**2*U[1,0]*U[1,1]**2 - 60*a[2,2]*U[1,0]*U[1,1]**2 + 
	45*a[1,1]*a[2,2]*U[1,0]*U[1,1]**2 + 9*(16 - 30*a[1,1] + 15*a[1,1]**2)*U[0,1]**2*U[1,2] + 192*xd2**2*U[0,2]*U[1,2] - 360*xd2**2*a[1,1]*U[0,2]*U[1,2] + 
	180*xd2**2*a[1,1]**2*U[0,2]*U[1,2] + 448*xd1*xd2*U[1,1]*U[1,2] - 660*xd1*xd2*a[1,1]*U[1,1]*U[1,2] + 270*xd1*xd2*a[1,1]**2*U[1,1]*U[1,2] - 
	120*xd1*xd2*a[2,2]*U[1,1]*U[1,2] + 90*xd1*xd2*a[1,1]*a[2,2]*U[1,1]*U[1,2] + 48*xd2**4*U[1,4] - 90*xd2**4*a[1,1]*U[1,4] + 45*xd2**4*a[1,1]**2*U[1,4] + 
	128*xd2**2*U[1,2]*U[2,0] - 210*xd2**2*a[1,1]*U[1,2]*U[2,0] + 90*xd2**2*a[1,1]**2*U[1,2]*U[2,0] + 128*U[1,0]*U[2,0]**2 - 210*a[1,1]*U[1,0]*U[2,0]**2 + 
	90*a[1,1]**2*U[1,0]*U[2,0]**2 + 192*xd1*xd2*U[0,2]*U[2,1] - 360*xd1*xd2*a[1,1]*U[0,2]*U[2,1] + 180*xd1*xd2*a[1,1]**2*U[0,2]*U[2,1] + 
	320*xd1**2*U[1,1]*U[2,1] + 192*xd2**2*U[1,1]*U[2,1] - 510*xd1**2*a[1,1]*U[1,1]*U[2,1] - 360*xd2**2*a[1,1]*U[1,1]*U[2,1] + 
	225*xd1**2*a[1,1]**2*U[1,1]*U[2,1] + 180*xd2**2*a[1,1]**2*U[1,1]*U[2,1] - 60*xd1**2*a[2,2]*U[1,1]*U[2,1] + 45*xd1**2*a[1,1]*a[2,2]*U[1,1]*U[2,1] + 
	448*xd1*xd2*U[2,0]*U[2,1] - 780*xd1*xd2*a[1,1]*U[2,0]*U[2,1] + 360*xd1*xd2*a[1,1]**2*U[2,0]*U[2,1] + 288*xd2**2*U[1,0]*U[2,2] - 
	540*xd2**2*a[1,1]*U[1,0]*U[2,2] + 270*xd2**2*a[1,1]**2*U[1,0]*U[2,2] + 192*xd1*xd2**3*U[2,3] - 360*xd1*xd2**3*a[1,1]*U[2,3] + 
	180*xd1*xd2**3*a[1,1]**2*U[2,3] + 144*U[1,0]**2*U[3,0] - 270*a[1,1]*U[1,0]**2*U[3,0] + 135*a[1,1]**2*U[1,0]**2*U[3,0] + 192*xd1*xd2*U[1,1]*U[3,0] - 
	360*xd1*xd2*a[1,1]*U[1,1]*U[3,0] + 180*xd1*xd2*a[1,1]**2*U[1,1]*U[3,0] + 320*xd1**2*U[2,0]*U[3,0] - 570*xd1**2*a[1,1]*U[2,0]*U[3,0] + 
	270*xd1**2*a[1,1]**2*U[2,0]*U[3,0] + 576*xd1*xd2*U[1,0]*U[3,1] - 1080*xd1*xd2*a[1,1]*U[1,0]*U[3,1] + 540*xd1*xd2*a[1,1]**2*U[1,0]*U[3,1] + 
	U[0,1]*((128 + 45*a[1,1]**2 - 60*a[2,2] + 15*a[1,1]*(-10 + 3*a[2,2]))*U[0,2]*U[1,1] + 
	2*(9*xd2**2*(16 - 30*a[1,1] + 15*a[1,1]**2)*U[1,3] + (64 - 105*a[1,1] + 45*a[1,1]**2)*U[1,1]*U[2,0] + 
	18*xd1*xd2*(16 - 30*a[1,1] + 15*a[1,1]**2)*U[2,2] + 9*(16 - 30*a[1,1] + 15*a[1,1]**2)*(U[1,0]*U[2,1] + xd1**2*U[3,1]))) + 288*xd1**2*xd2**2*U[3,2] - 
	540*xd1**2*xd2**2*a[1,1]*U[3,2] + 270*xd1**2*xd2**2*a[1,1]**2*U[3,2] + 288*xd1**2*U[1,0]*U[4,0] - 540*xd1**2*a[1,1]*U[1,0]*U[4,0] + 
	270*xd1**2*a[1,1]**2*U[1,0]*U[4,0] + 192*xd1**3*xd2*U[4,1] - 360*xd1**3*xd2*a[1,1]*U[4,1] + 180*xd1**3*xd2*a[1,1]**2*U[4,1] + 
	15*a[1,2]*(9*(-2 + a[1,1] + a[2,2])*U[0,1]**2*U[0,3] + 3*xd2**4*(-2 + a[1,1] + a[2,2])*U[0,5] - 10*U[0,2]*U[1,0]*U[1,1] + 3*a[1,1]*U[0,2]*U[1,0]*U[1,1] + 
	6*a[2,2]*U[0,2]*U[1,0]*U[1,1] - 24*xd1**2*U[1,1]*U[1,2] + 12*xd1**2*a[1,1]*U[1,1]*U[1,2] + 12*xd1**2*a[2,2]*U[1,1]*U[1,2] + 
	12*xd1*xd2**3*(-2 + a[1,1] + a[2,2])*U[1,4] - 18*U[1,0]*U[1,1]*U[2,0] + 12*a[1,1]*U[1,0]*U[1,1]*U[2,0] + 3*a[2,2]*U[1,0]*U[1,1]*U[2,0] - 
	10*xd1**2*U[0,2]*U[2,1] + 3*xd1**2*a[1,1]*U[0,2]*U[2,1] + 6*xd1**2*a[2,2]*U[0,2]*U[2,1] - 18*U[1,0]**2*U[2,1] + 9*a[1,1]*U[1,0]**2*U[2,1] + 
	9*a[2,2]*U[1,0]**2*U[2,1] - 28*xd1**2*U[2,0]*U[2,1] + 15*xd1**2*a[1,1]*U[2,0]*U[2,1] + 12*xd1**2*a[2,2]*U[2,0]*U[2,1] + 
	U[0,1]*((-10 + 3*a[1,1] + 6*a[2,2])*U[0,2]**2 + 18*xd2**2*(-2 + a[1,1] + a[2,2])*U[0,4] - 14*U[1,1]**2 + 9*a[1,1]*U[1,1]**2 + 3*a[2,2]*U[1,1]**2 - 
	36*U[1,0]*U[1,2] + 18*a[1,1]*U[1,0]*U[1,2] + 18*a[2,2]*U[1,0]*U[1,2] + 36*xd1*xd2*(-2 + a[1,1] + a[2,2])*U[1,3] + (-4 + 3*a[1,1])*U[0,2]*U[2,0] - 
	36*xd1**2*U[2,2] + 18*xd1**2*a[1,1]*U[2,2] + 18*xd1**2*a[2,2]*U[2,2]) + 
	xd2**2*((-34 + 15*a[1,1] + 18*a[2,2])*U[0,2]*U[0,3] + (-38 + 21*a[1,1] + 15*a[2,2])*U[1,1]*U[1,2] - 36*U[1,0]*U[1,3] + 18*a[1,1]*U[1,0]*U[1,3] + 
	18*a[2,2]*U[1,0]*U[1,3] - 4*U[0,3]*U[2,0] + 3*a[1,1]*U[0,3]*U[2,0] - 36*xd1**2*U[2,3] + 18*xd1**2*a[1,1]*U[2,3] + 18*xd1**2*a[2,2]*U[2,3]) - 
	14*xd1**2*U[1,1]*U[3,0] + 9*xd1**2*a[1,1]*U[1,1]*U[3,0] + 3*xd1**2*a[2,2]*U[1,1]*U[3,0] - 36*xd1**2*U[1,0]*U[3,1] + 18*xd1**2*a[1,1]*U[1,0]*U[3,1] + 
	18*xd1**2*a[2,2]*U[1,0]*U[3,1] + 2*xd1*xd2*(6*(-2 + a[1,1] + a[2,2])*U[0,3]*U[1,1] + (-22 + 9*a[1,1] + 12*a[2,2])*U[0,2]*U[1,2] - 16*U[1,2]*U[2,0] + 
	9*a[1,1]*U[1,2]*U[2,0] + 6*a[2,2]*U[1,2]*U[2,0] - 26*U[1,1]*U[2,1] + 15*a[1,1]*U[1,1]*U[2,1] + 9*a[2,2]*U[1,1]*U[2,1] - 36*U[1,0]*U[2,2] + 
	18*a[1,1]*U[1,0]*U[2,2] + 18*a[2,2]*U[1,0]*U[2,2] - 12*xd1**2*U[3,2] + 6*xd1**2*a[1,1]*U[3,2] + 6*xd1**2*a[2,2]*U[3,2]) - 6*xd1**4*U[4,1] + 
	3*xd1**4*a[1,1]*U[4,1] + 3*xd1**4*a[2,2]*U[4,1]) + 48*xd1**4*U[5,0] - 90*xd1**4*a[1,1]*U[5,0] + 45*xd1**4*a[1,1]**2*U[5,0] + 
	45*a[1,2]**2*(2*U[1,0]*U[1,1]**2 + 3*U[0,1]**2*U[1,2] + xd2**4*U[1,4] + U[0,2]*U[1,0]*U[2,0] + U[1,0]*U[2,0]**2 + 6*xd1**2*U[1,1]*U[2,1] + 
	4*xd1*xd2**3*U[2,3] + xd1**2*U[0,2]*U[3,0] + 3*U[1,0]**2*U[3,0] + 5*xd1**2*U[2,0]*U[3,0] + 
	U[0,1]*(3*U[0,2]*U[1,1] + 6*xd2**2*U[1,3] + U[1,1]*U[2,0] + 6*U[1,0]*U[2,1] + 12*xd1*xd2*U[2,2] + 6*xd1**2*U[3,1]) + 
	xd2**2*(2*U[0,3]*U[1,1] + 5*U[0,2]*U[1,2] + U[1,2]*U[2,0] + 4*U[1,1]*U[2,1] + 6*U[1,0]*U[2,2] + 6*xd1**2*U[3,2]) + 6*xd1**2*U[1,0]*U[4,0] + 
	2*xd1*xd2*(3*U[0,2]*U[2,1] + 3*U[2,0]*U[2,1] + 2*U[1,1]*(2*U[1,2] + U[3,0]) + 6*U[1,0]*U[3,1] + 2*xd1**2*U[4,1]) + xd1**4*U[5,0]))/720.,
	(128*U[0,2]*U[1,0]*U[1,1] + 45*a[1,2]**2*U[0,2]*U[1,0]*U[1,1] - 210*a[2,2]*U[0,2]*U[1,0]*U[1,1] + 90*a[2,2]**2*U[0,2]*U[1,0]*U[1,1] - 
	210*a[1,2]*U[1,0]*U[1,1]**2 + 45*a[1,1]*a[1,2]*U[1,0]*U[1,1]**2 + 135*a[1,2]*a[2,2]*U[1,0]*U[1,1]**2 + 192*xd1**2*U[1,1]*U[1,2] + 
	180*xd1**2*a[1,2]**2*U[1,1]*U[1,2] - 360*xd1**2*a[2,2]*U[1,1]*U[1,2] + 180*xd1**2*a[2,2]**2*U[1,1]*U[1,2] + 
	9*U[0,1]**2*((16 + 15*a[1,2]**2 - 30*a[2,2] + 15*a[2,2]**2)*U[0,3] + 15*a[1,2]*(-2 + a[1,1] + a[2,2])*U[1,2]) + 
	xd2**4*((48 + 45*a[1,2]**2 - 90*a[2,2] + 45*a[2,2]**2)*U[0,5] + 45*a[1,2]*(-2 + a[1,1] + a[2,2])*U[1,4]) - 60*a[1,2]*U[0,2]*U[1,0]*U[2,0] + 
	45*a[1,2]*a[2,2]*U[0,2]*U[1,0]*U[2,0] + 128*U[1,0]*U[1,1]*U[2,0] - 60*a[1,1]*U[1,0]*U[1,1]*U[2,0] + 135*a[1,2]**2*U[1,0]*U[1,1]*U[2,0] - 
	150*a[2,2]*U[1,0]*U[1,1]*U[2,0] + 45*a[1,1]*a[2,2]*U[1,0]*U[1,1]*U[2,0] + 45*a[2,2]**2*U[1,0]*U[1,1]*U[2,0] - 150*a[1,2]*U[1,0]*U[2,0]**2 + 
	90*a[1,1]*a[1,2]*U[1,0]*U[2,0]**2 + 45*a[1,2]*a[2,2]*U[1,0]*U[2,0]**2 + 128*xd1**2*U[0,2]*U[2,1] + 45*xd1**2*a[1,2]**2*U[0,2]*U[2,1] - 
	210*xd1**2*a[2,2]*U[0,2]*U[2,1] + 90*xd1**2*a[2,2]**2*U[0,2]*U[2,1] + 144*U[1,0]**2*U[2,1] + 135*a[1,2]**2*U[1,0]**2*U[2,1] - 270*a[2,2]*U[1,0]**2*U[2,1] + 
	135*a[2,2]**2*U[1,0]**2*U[2,1] - 570*xd1**2*a[1,2]*U[1,1]*U[2,1] + 225*xd1**2*a[1,1]*a[1,2]*U[1,1]*U[2,1] + 315*xd1**2*a[1,2]*a[2,2]*U[1,1]*U[2,1] + 
	192*xd1**2*U[2,0]*U[2,1] + 225*xd1**2*a[1,2]**2*U[2,0]*U[2,1] - 360*xd1**2*a[2,2]*U[2,0]*U[2,1] + 180*xd1**2*a[2,2]**2*U[2,0]*U[2,1] + 
	12*xd1*xd2**3*((16 + 15*a[1,2]**2 - 30*a[2,2] + 15*a[2,2]**2)*U[1,4] + 15*a[1,2]*(-2 + a[1,1] + a[2,2])*U[2,3]) - 60*xd1**2*a[1,2]*U[0,2]*U[3,0] + 
	45*xd1**2*a[1,2]*a[2,2]*U[0,2]*U[3,0] - 270*a[1,2]*U[1,0]**2*U[3,0] + 135*a[1,1]*a[1,2]*U[1,0]**2*U[3,0] + 135*a[1,2]*a[2,2]*U[1,0]**2*U[3,0] + 
	128*xd1**2*U[1,1]*U[3,0] - 60*xd1**2*a[1,1]*U[1,1]*U[3,0] + 90*xd1**2*a[1,2]**2*U[1,1]*U[3,0] - 150*xd1**2*a[2,2]*U[1,1]*U[3,0] + 
	45*xd1**2*a[1,1]*a[2,2]*U[1,1]*U[3,0] + 45*xd1**2*a[2,2]**2*U[1,1]*U[3,0] - 510*xd1**2*a[1,2]*U[2,0]*U[3,0] + 270*xd1**2*a[1,1]*a[1,2]*U[2,0]*U[3,0] + 
	225*xd1**2*a[1,2]*a[2,2]*U[2,0]*U[3,0] + 288*xd1**2*U[1,0]*U[3,1] + 270*xd1**2*a[1,2]**2*U[1,0]*U[3,1] - 540*xd1**2*a[2,2]*U[1,0]*U[3,1] + 
	270*xd1**2*a[2,2]**2*U[1,0]*U[3,1] + U[0,1]*((128 + 45*a[1,2]**2 - 210*a[2,2] + 90*a[2,2]**2)*U[0,2]**2 + 128*U[1,1]**2 - 60*a[1,1]*U[1,1]**2 + 
	90*a[1,2]**2*U[1,1]**2 - 150*a[2,2]*U[1,1]**2 + 45*a[1,1]*a[2,2]*U[1,1]**2 + 45*a[2,2]**2*U[1,1]**2 + 288*U[1,0]*U[1,2] + 270*a[1,2]**2*U[1,0]*U[1,2] - 
	540*a[2,2]*U[1,0]*U[1,2] + 270*a[2,2]**2*U[1,0]*U[1,2] + 
	18*xd2**2*((16 + 15*a[1,2]**2 - 30*a[2,2] + 15*a[2,2]**2)*U[0,4] + 15*a[1,2]*(-2 + a[1,1] + a[2,2])*U[1,3]) - 150*a[1,2]*U[1,1]*U[2,0] + 
	90*a[1,1]*a[1,2]*U[1,1]*U[2,0] + 45*a[1,2]*a[2,2]*U[1,1]*U[2,0] + 45*a[1,2]*U[0,2]*((-6 + a[1,1] + 4*a[2,2])*U[1,1] + a[1,2]*U[2,0]) - 
	540*a[1,2]*U[1,0]*U[2,1] + 270*a[1,1]*a[1,2]*U[1,0]*U[2,1] + 270*a[1,2]*a[2,2]*U[1,0]*U[2,1] + 288*xd1**2*U[2,2] + 270*xd1**2*a[1,2]**2*U[2,2] - 
	540*xd1**2*a[2,2]*U[2,2] + 270*xd1**2*a[2,2]**2*U[2,2] + 
	36*xd1*xd2*((16 + 15*a[1,2]**2 - 30*a[2,2] + 15*a[2,2]**2)*U[1,3] + 15*a[1,2]*(-2 + a[1,1] + a[2,2])*U[2,2]) - 540*xd1**2*a[1,2]*U[3,1] + 
	270*xd1**2*a[1,1]*a[1,2]*U[3,1] + 270*xd1**2*a[1,2]*a[2,2]*U[3,1]) + 
	xd2**2*(320*U[1,1]*U[1,2] - 60*a[1,1]*U[1,1]*U[1,2] - 510*a[2,2]*U[1,1]*U[1,2] + 45*a[1,1]*a[2,2]*U[1,1]*U[1,2] + 225*a[2,2]**2*U[1,1]*U[1,2] + 
	5*U[0,2]*((64 + 45*a[1,2]**2 - 114*a[2,2] + 54*a[2,2]**2)*U[0,3] + 3*a[1,2]*(-28 + 12*a[1,1] + 15*a[2,2])*U[1,2]) + 288*U[1,0]*U[1,3] - 
	540*a[2,2]*U[1,0]*U[1,3] + 270*a[2,2]**2*U[1,0]*U[1,3] + 288*xd1**2*U[2,3] - 540*xd1**2*a[2,2]*U[2,3] + 270*xd1**2*a[2,2]**2*U[2,3] + 
	45*a[1,2]**2*(6*U[1,1]*U[1,2] + 6*U[1,0]*U[1,3] + U[0,3]*U[2,0] + 6*xd1**2*U[2,3]) + 
	15*a[1,2]*((-14 + 3*a[1,1] + 9*a[2,2])*U[0,3]*U[1,1] + (-10 + 6*a[1,1] + 3*a[2,2])*U[1,2]*U[2,0] + 
	6*(-2 + a[1,1] + a[2,2])*(2*U[1,1]*U[2,1] + 3*U[1,0]*U[2,2] + 3*xd1**2*U[3,2]))) - 540*xd1**2*a[1,2]*U[1,0]*U[4,0] + 
	270*xd1**2*a[1,1]*a[1,2]*U[1,0]*U[4,0] + 270*xd1**2*a[1,2]*a[2,2]*U[1,0]*U[4,0] + 48*xd1**4*U[4,1] + 45*xd1**4*a[1,2]**2*U[4,1] - 90*xd1**4*a[2,2]*U[4,1] + 
	45*xd1**4*a[2,2]**2*U[4,1] + 2*xd1*xd2*(6*(16 + 15*a[1,2]**2 - 30*a[2,2] + 15*a[2,2]**2)*U[0,3]*U[1,1] - 390*a[1,2]*U[1,1]*U[1,2] + 
	135*a[1,1]*a[1,2]*U[1,1]*U[1,2] + 225*a[1,2]*a[2,2]*U[1,1]*U[1,2] + 96*U[1,2]*U[2,0] + 135*a[1,2]**2*U[1,2]*U[2,0] - 180*a[2,2]*U[1,2]*U[2,0] + 
	90*a[2,2]**2*U[1,2]*U[2,0] + 224*U[1,1]*U[2,1] - 60*a[1,1]*U[1,1]*U[2,1] + 180*a[1,2]**2*U[1,1]*U[2,1] - 330*a[2,2]*U[1,1]*U[2,1] + 
	45*a[1,1]*a[2,2]*U[1,1]*U[2,1] + 135*a[2,2]**2*U[1,1]*U[2,1] - 330*a[1,2]*U[2,0]*U[2,1] + 180*a[1,1]*a[1,2]*U[2,0]*U[2,1] + 
	135*a[1,2]*a[2,2]*U[2,0]*U[2,1] + U[0,2]*((224 + 135*a[1,2]**2 - 390*a[2,2] + 180*a[2,2]**2)*U[1,2] + 15*a[1,2]*(-16 + 6*a[1,1] + 9*a[2,2])*U[2,1]) + 
	288*U[1,0]*U[2,2] + 270*a[1,2]**2*U[1,0]*U[2,2] - 540*a[2,2]*U[1,0]*U[2,2] + 270*a[2,2]**2*U[1,0]*U[2,2] - 180*a[1,2]*U[1,1]*U[3,0] + 
	90*a[1,1]*a[1,2]*U[1,1]*U[3,0] + 90*a[1,2]*a[2,2]*U[1,1]*U[3,0] - 540*a[1,2]*U[1,0]*U[3,1] + 270*a[1,1]*a[1,2]*U[1,0]*U[3,1] + 
	270*a[1,2]*a[2,2]*U[1,0]*U[3,1] + 96*xd1**2*U[3,2] + 90*xd1**2*a[1,2]**2*U[3,2] - 180*xd1**2*a[2,2]*U[3,2] + 90*xd1**2*a[2,2]**2*U[3,2] - 
	180*xd1**2*a[1,2]*U[4,1] + 90*xd1**2*a[1,1]*a[1,2]*U[4,1] + 90*xd1**2*a[1,2]*a[2,2]*U[4,1]) - 90*xd1**4*a[1,2]*U[5,0] + 45*xd1**4*a[1,1]*a[1,2]*U[5,0] + 
	45*xd1**4*a[1,2]*a[2,2]*U[5,0])/720.])

	r = ode2(z,UJet,a,h)[2:] + h**4*rhs
	
	return np.concatenate([ud,r])


def Hmod(x,UJet,a,h):


	dx = (-x[4:]+8*x[3:-1]-8*x[1:-3]+x[:-4])/(12*h) 	# fourth oder finite differences
	dnrm2 = np.sum(dx**2,1)
	nrm2 = np.sum(x[2:-2]**2,1)

	u = np.transpose(x[2:-2])

	U = np.zeros((6,6,u.shape[1]))

	U[0,0] = UJet[0][0](u)

	U[0,1] = UJet[0][1](u)
	U[0,2] = UJet[0][2](u)
	U[0,3] = UJet[0][3](u)
	U[0,4] = UJet[0][4](u)
	U[0,5] = UJet[0][5](u)

	U[1,0] = UJet[1][0](u)	
	U[1,1] = UJet[1][1](u)
	U[1,2] = UJet[1][2](u)
	U[1,3] = UJet[1][3](u)
	U[1,4] = UJet[1][4](u)

	U[2,0] = UJet[2][0](u)
	U[2,1] = UJet[2][1](u)
	U[2,2] = UJet[2][2](u)
	U[2,3] = UJet[2][3](u)

	U[3,0] = UJet[3][0](u)
	U[3,1] = UJet[3][1](u)
	U[3,2] = UJet[3][2](u)

	U[4,0] = UJet[4][0](u)
	U[4,1] = UJet[4][1](u)

	U[5,0] = UJet[5][0](u)

	xd1 = dx[:,0]
	xd2 = dx[:,1]


	H0 = 1/2*dnrm2 - U[0,0]

	H2diff=((-4 + 3*a[2,2])*U[0,1]**2 + 8*xd2**2*U[0,2] - 6*xd2**2*a[2,2]*U[0,2] + 6*a[1,2]*U[0,1]*U[1,0] - 4*U[1,0]**2 + 3*a[1,1]*U[1,0]**2 - 6*xd2**2*a[1,2]*U[1,1] + 
	xd1**2*(-6*a[1,2]*U[1,1] + 2*(4 - 3*a[1,1])*U[2,0]) - 2*xd1*xd2*(3*a[1,2]*U[0,2] + (-8 + 3*a[1,1] + 3*a[2,2])*U[1,1] + 3*a[1,2]*U[2,0]))/24.

	H2 = H0+h**2*H2diff

	H4diff=(90*xd1**2*a[1,2]*U[0,2]*U[1,1] - 45*xd1**2*a[1,1]*a[1,2]*U[0,2]*U[1,1] - 45*xd1**2*a[1,2]*a[2,2]*U[0,2]*U[1,1] - 90*a[1,2]*U[1,0]**2*U[1,1] + 
	45*a[1,1]*a[1,2]*U[1,0]**2*U[1,1] + 45*a[1,2]*a[2,2]*U[1,0]**2*U[1,1] - 32*xd1**2*U[1,1]**2 + 90*xd1**2*a[1,1]*U[1,1]**2 - 45*xd1**2*a[1,1]**2*U[1,1]**2 - 
	45*xd1**2*a[1,2]**2*U[1,1]**2 - 15*xd1**2*a[2,2]*U[1,1]**2 + 
	U[0,1]**2*((48 + 45*a[1,2]**2 - 90*a[2,2] + 45*a[2,2]**2)*U[0,2] + 45*a[1,2]*(-2 + a[1,1] + a[2,2])*U[1,1]) - 
	3*xd2**4*((16 + 15*a[1,2]**2 - 30*a[2,2] + 15*a[2,2]**2)*U[0,4] + 15*a[1,2]*(-2 + a[1,1] + a[2,2])*U[1,3]) + 48*U[1,0]**2*U[2,0] - 
	90*a[1,1]*U[1,0]**2*U[2,0] + 45*a[1,1]**2*U[1,0]**2*U[2,0] + 45*a[1,2]**2*U[1,0]**2*U[2,0] + 60*xd1**2*a[1,2]*U[1,1]*U[2,0] - 
	45*xd1**2*a[1,1]*a[1,2]*U[1,1]*U[2,0] - 45*xd1**2*a[1,2]*a[2,2]*U[1,1]*U[2,0] - 32*xd1**2*U[2,0]**2 + 75*xd1**2*a[1,1]*U[2,0]**2 - 
	45*xd1**2*a[1,1]**2*U[2,0]**2 - 45*xd1**2*a[1,2]**2*U[2,0]**2 + 180*xd1**2*a[1,2]*U[1,0]*U[2,1] - 90*xd1**2*a[1,1]*a[1,2]*U[1,0]*U[2,1] - 
	90*xd1**2*a[1,2]*a[2,2]*U[1,0]*U[2,1] - 3*xd1*xd2**3*(60*a[1,2]**2*U[1,3] + (64 - 30*a[1,1] + 15*a[1,1]**2 - 90*a[2,2] + 45*a[2,2]**2)*U[1,3] + 
	15*a[1,2]*(-2 + a[1,1] + a[2,2])*(U[0,4] + 3*U[2,2])) - 96*xd1**2*U[1,0]*U[3,0] + 180*xd1**2*a[1,1]*U[1,0]*U[3,0] - 90*xd1**2*a[1,1]**2*U[1,0]*U[3,0] - 
	90*xd1**2*a[1,2]**2*U[1,0]*U[3,0] - 3*U[0,1]*(-32*U[1,0]*U[1,1] + 30*a[1,1]*U[1,0]*U[1,1] - 15*a[1,1]**2*U[1,0]*U[1,1] + 30*a[2,2]*U[1,0]*U[1,1] - 
	15*a[2,2]**2*U[1,0]*U[1,1] + xd2**2*((32 + 30*a[1,2]**2 - 60*a[2,2] + 30*a[2,2]**2)*U[0,3] + 30*a[1,2]*(-2 + a[1,1] + a[2,2])*U[1,2]) + 
	32*xd1**2*U[2,1] - 90*xd1**2*a[1,1]*U[2,1] + 45*xd1**2*a[1,1]**2*U[2,1] + 30*xd1**2*a[2,2]*U[2,1] - 15*xd1**2*a[2,2]**2*U[2,1] - 
	30*a[1,2]**2*(U[1,0]*U[1,1] - xd1**2*U[2,1]) + xd1*xd2*
	(60*a[1,2]**2*U[1,2] + (64 - 90*a[1,1] + 45*a[1,1]**2 - 30*a[2,2] + 15*a[2,2]**2)*U[1,2] + 15*a[1,2]*(-2 + a[1,1] + a[2,2])*(3*U[0,3] + U[2,1])) - 
	15*a[1,2]*(-2 + a[1,1] + a[2,2])*(U[0,2]*U[1,0] + U[1,0]*U[2,0] + xd1**2*(-3*U[1,2] + U[3,0]))) + 90*xd1**4*a[1,2]*U[3,1] - 
	45*xd1**4*a[1,1]*a[1,2]*U[3,1] - 45*xd1**4*a[1,2]*a[2,2]*U[3,1] - 
	xd2**2*((32 + 45*a[1,2]**2 - 75*a[2,2] + 45*a[2,2]**2)*U[0,2]**2 + 15*a[1,2]*(-4 + 3*a[1,1] + 3*a[2,2])*U[0,2]*U[1,1] + 32*U[1,1]**2 + 15*a[1,1]*U[1,1]**2 - 
	90*a[2,2]*U[1,1]**2 + 45*a[2,2]**2*U[1,1]**2 + 96*U[1,0]*U[1,2] + 90*a[1,1]*U[1,0]*U[1,2] - 45*a[1,1]**2*U[1,0]*U[1,2] - 270*a[2,2]*U[1,0]*U[1,2] + 
	135*a[2,2]**2*U[1,0]*U[1,2] + 288*xd1**2*U[2,2] - 270*xd1**2*a[1,1]*U[2,2] + 135*xd1**2*a[1,1]**2*U[2,2] - 270*xd1**2*a[2,2]*U[2,2] + 
	135*xd1**2*a[2,2]**2*U[2,2] + 45*a[1,2]**2*(U[1,1]**2 + 2*U[1,0]*U[1,2] + 6*xd1**2*U[2,2]) - 
	45*a[1,2]*(-2 + a[1,1] + a[2,2])*(U[0,3]*U[1,0] - U[1,1]*U[2,0] - 3*U[1,0]*U[2,1] - 3*xd1**2*(U[1,3] + U[3,1]))) - 48*xd1**4*U[4,0] + 
	90*xd1**4*a[1,1]*U[4,0] - 45*xd1**4*a[1,1]**2*U[4,0] - 45*xd1**4*a[1,2]**2*U[4,0] - 
	xd1*xd2*(64*U[0,2]*U[1,1] - 90*a[1,1]*U[0,2]*U[1,1] + 45*a[1,1]**2*U[0,2]*U[1,1] - 60*a[2,2]*U[0,2]*U[1,1] + 45*a[2,2]**2*U[0,2]*U[1,1] + 64*U[1,1]*U[2,0] - 
	60*a[1,1]*U[1,1]*U[2,0] + 45*a[1,1]**2*U[1,1]*U[2,0] - 90*a[2,2]*U[1,1]*U[2,0] + 45*a[2,2]**2*U[1,1]*U[2,0] + 192*U[1,0]*U[2,1] - 
	90*a[1,1]*U[1,0]*U[2,1] + 45*a[1,1]**2*U[1,0]*U[2,1] - 270*a[2,2]*U[1,0]*U[2,1] + 135*a[2,2]**2*U[1,0]*U[2,1] + 192*xd1**2*U[3,1] - 
	270*xd1**2*a[1,1]*U[3,1] + 135*xd1**2*a[1,1]**2*U[3,1] - 90*xd1**2*a[2,2]*U[3,1] + 45*xd1**2*a[2,2]**2*U[3,1] + 
	90*a[1,2]**2*(U[0,2]*U[1,1] + U[1,1]*U[2,0] + 2*U[1,0]*U[2,1] + 2*xd1**2*U[3,1]) + 
	15*a[1,2]*(3*(-2 + a[1,1] + a[2,2])*U[0,2]**2 + 2*(-5 + 3*a[1,1] + 3*a[2,2])*U[1,1]**2 + 2*U[0,2]*U[2,0] + 
	3*(-2 + a[1,1] + a[2,2])*(U[2,0]**2 + U[1,0]*(U[1,2] + 3*U[3,0]) + xd1**2*(3*U[2,2] + U[4,0])))))/720

	H4 = H2+h**4*H4diff

	return H0, H2, H4
	
	
	
	
def Imod(x,VJet,a,h):	

	# computation of modified angular momentum if U=1/2V(#1,#2) and the matrix coefficients A commute with a rotation matrix
	
	dx = (-x[4:]+8*x[3:-1]-8*x[1:-3]+x[:-4])/(12*h) 	# fourth oder finite differences
	nrm2 = np.sum(x[2:-2]**2,1)

	V1 = VJet[1](nrm2)
	V2 = VJet[2](nrm2)
	V3 = VJet[3](nrm2)
	V4 = VJet[4](nrm2)

	xd1 = dx[:,0]
	xd2 = dx[:,1]

	x1 = x[2:-2,0]
	x2 = x[2:-2,1]
	
	# I0

	I0 = -(x2*xd1) + x1*xd2


	# I2

	I2diff= (x1*(-12*xd1*a[1,2] + xd2*(8 + 3*a[1,1] - 9*a[2,2]))*V1 - 6*x1**3*xd1*a[1,2]*V2 + 6*x2**3*xd2*a[1,2]*V2 + 
	6*x1*x2**2*(xd1*a[1,2] + xd2*(a[1,1] - a[2,2]))*V2 + x2*
	((12*xd2*a[1,2] + xd1*(-8 + 9*a[1,1] - 3*a[2,2]))*V1 + 6*x1**2*(-(xd2*a[1,2]) + xd1*(a[1,1] - a[2,2]))*V2))/12.

	I2 = I0+h**2*I2diff

	# I4

	I4diff = (180*x2**5*xd2*a[1,2]*(-2 + a[1,1] + a[2,2])*(V2**2 + 3*V1*V3 + 2*xd2**2*V4) + 
	180*x1*x2**4*(-2 + a[1,1] + a[2,2])*(xd2*(a[1,1] - a[2,2])*(V2**2 + 3*V1*V3 + 2*xd2**2*V4) + xd1*a[1,2]*(V2**2 + 3*V1*V3 + 6*xd2**2*V4)) + 
	6*x1*x2**2*(2*(45*xd1**3*a[1,2]*(-2 + a[1,1] + a[2,2]) + 5*xd1*xd2**2*a[1,2]*(-34 + 21*a[1,1] + 21*a[2,2]) + 
	2*xd2**3*(-32 + 30*a[1,1]**2 + 95*a[2,2] - 45*a[2,2]**2 - 5*a[1,1]*(7 + 3*a[2,2])) + 
	xd1**2*xd2*(128 + 135*a[1,1]**2 + 50*a[2,2] - 75*a[2,2]**2 + 10*a[1,1]*(-29 + 6*a[2,2])))*V3 + 
	V1*(60*xd1*a[1,2]*(-1 + a[1,1] + a[2,2])*V2 + xd2*(-64 + 135*a[1,1]**2 + 240*a[2,2] - 165*a[2,2]**2 - 30*a[1,1]*(4 + a[2,2]))*V2 + 
	90*x1**2*xd2*(-2*a[1,1] + a[1,1]**2 - (-2 + a[2,2])*a[2,2])*V3) + 
	30*x1**2*(-2 + a[1,1] + a[2,2])*(2*xd1**3*a[1,2]*V4 - 6*xd1*xd2**2*a[1,2]*V4 + xd2*(a[1,1] - a[2,2])*(V2**2 + 6*xd1**2*V4))) + 
	6*x2**3*(2*xd2*(45*xd1**2*a[1,2]*(-2 + a[1,1] + a[2,2]) + 5*xd2**2*a[1,2]*(-34 + 21*a[1,1] + 21*a[2,2]) + 
	xd1*xd2*(64 + 45*a[1,1]**2 - 20*a[2,2] - 15*a[2,2]**2 + 10*a[1,1]*(-10 + 3*a[2,2])))*V3 + 
	V1*(20*xd2*a[1,2]*(-11 + 9*a[1,1] + 9*a[2,2])*V2 + xd1*(64 + 45*a[1,1]**2 - 20*a[2,2] - 15*a[2,2]**2 + 10*a[1,1]*(-10 + 3*a[2,2]))*V2 + 
	90*x1**2*xd1*(-2*a[1,1] + a[1,1]**2 - (-2 + a[2,2])*a[2,2])*V3) + 
	30*x1**2*(-2 + a[1,1] + a[2,2])*(6*xd1**2*xd2*a[1,2]*V4 - 2*xd2**3*a[1,2]*V4 + xd1*(a[1,1] - a[2,2])*(V2**2 + 6*xd2**2*V4))) - 
	x1*(-6*xd2**3*(-64 + 15*a[1,1]**2 + a[1,1]*(20 - 30*a[2,2]) + 100*a[2,2] - 45*a[2,2]**2)*V2 + 
	60*xd1*xd2**2*a[1,2]*((-10 + 3*a[1,1] + 3*a[2,2])*V2 + 9*x1**2*(-2 + a[1,1] + a[2,2])*V3) + 
	xd2*((64 - 45*a[1,1]**2 - 90*a[1,2]**2 + 45*a[2,2] + 45*a[2,2]**2 + 15*a[1,1]*(-13 + 6*a[2,2]))*V1**2 - 
	6*x1**2*(-64 + 15*a[1,1]**2 + a[1,1]*(20 - 30*a[2,2]) + 100*a[2,2] - 45*a[2,2]**2)*V1*V2 - 
	6*xd1**2*((-64 + 45*a[1,1]**2 + a[1,1]*(40 - 30*a[2,2]) + 80*a[2,2] - 75*a[2,2]**2)*V2 + 
	2*x1**2*(-64 + 15*a[1,1]**2 + a[1,1]*(20 - 30*a[2,2]) + 100*a[2,2] - 45*a[2,2]**2)*V3)) + 
	30*xd1*a[1,2]*((8 + 3*a[1,1] + 3*a[2,2])*V1**2 + 6*x1**4*(-2 + a[1,1] + a[2,2])*V2**2 + 
	2*V1*(2*x1**2*(-11 + 9*a[1,1] + 9*a[2,2])*V2 + 9*x1**4*(-2 + a[1,1] + a[2,2])*V3) + 
	2*xd1**2*((-6 + 9*a[1,1] + 9*a[2,2])*V2 + x1**2*(-34 + 21*a[1,1] + 21*a[2,2])*V3 + 6*x1**4*(-2 + a[1,1] + a[2,2])*V4))) + 
	x2*((30*xd2*a[1,2]*(8 + 3*a[1,1] + 3*a[2,2]) + xd1*(64 + 45*a[1,1]**2 - 90*a[1,2]**2 - 195*a[2,2] - 45*a[2,2]**2 + 45*a[1,1]*(1 + 2*a[2,2])))*V1**2 + 
	6*x1**2*V1*(-30*xd2*a[1,2]*(2*(-1 + a[1,1] + a[2,2])*V2 + 3*x1**2*(-2 + a[1,1] + a[2,2])*V3) + 
	xd1*((64 + 165*a[1,1]**2 + 30*a[1,1]*(-8 + a[2,2]) + 120*a[2,2] - 135*a[2,2]**2)*V2 + 90*x1**2*(-2*a[1,1] + a[1,1]**2 - (-2 + a[2,2])*a[2,2])*V3))
	+ 6*(-30*xd2*a[1,2]*(x1**4*(-2 + a[1,1] + a[2,2])*V2**2 + xd2**2*((2 - 3*a[1,1] - 3*a[2,2])*V2 + 3*x1**2*(-2 + a[1,1] + a[2,2])*V3)) + 
	xd1*(30*x1**4*(-2*a[1,1] + a[1,1]**2 - (-2 + a[2,2])*a[2,2])*V2**2 + 
	xd2**2*((64 + 75*a[1,1]**2 - 40*a[2,2] - 45*a[2,2]**2 + 10*a[1,1]*(-8 + 3*a[2,2]))*V2 + 
	2*x1**2*(-128 + 75*a[1,1]**2 + 290*a[2,2] - 135*a[2,2]**2 - 10*a[1,1]*(5 + 6*a[2,2]))*V3)) + 
	10*xd1**2*xd2*a[1,2]*((-10 + 3*a[1,1] + 3*a[2,2])*V2 - x1**2*(-34 + 21*a[1,1] + 21*a[2,2])*V3 - 18*x1**4*(-2 + a[1,1] + a[2,2])*V4) + 
	xd1**3*((64 + 45*a[1,1]**2 - 20*a[2,2] - 15*a[2,2]**2 + 10*a[1,1]*(-10 + 3*a[2,2]))*V2 + 
	4*x1**2*(32 + 45*a[1,1]**2 + 35*a[2,2] - 30*a[2,2]**2 + 5*a[1,1]*(-19 + 3*a[2,2]))*V3 + 
	60*x1**4*(-2*a[1,1] + a[1,1]**2 - (-2 + a[2,2])*a[2,2])*V4))))/720.
	
	I4 = I2+h**4*I4diff
	
	return I0, I2, I4

